OpenMP GNU and Intel Fortran programs for solving the time-dependent Gross-Pitaevskii equation

We present Open Multi-Processing (OpenMP) version of Fortran 90 programs for solving the Gross-Pitaevskii (GP) equation for a Bose-Einstein condensate in one, two, and three spatial dimensions, optimized for use with GNU and Intel compilers. We use the split-step Crank-Nicolson algorithm for imaginary- and real-time propagation, which enables efficient calculation of stationary and non-stationary solutions, respectively. The present OpenMP programs are designed for computers with multi-core processors and optimized for compiling with both commercially-licensed Intel Fortran and popular free open-source GNU Fortran compiler. The programs are easy to use and are elaborated with helpful comments for the users. All input parameters are listed at the beginning of each program. Different output files provide physical quantities such as energy, chemical potential, root-mean-square sizes, densities, etc. We also present speedup test results for new versions of the programs.

==> BEC-GP-OMP-FOR/src/imag1d-th.f90 <==
!#  File name : imag1d-th.f90	!# Last modified : 26 April 2017
!#  Fortran program for Gross-Pitaevskii equation in one-dimensional 
!#  harmonic trap by imaginary time propagation (Fortran 90/95 Version).
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 8000, N2 = N/2, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
! NUMBER_OF_THREADS : Number of processing units to run program.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 200000, NRUN = 20000
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0 ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  REAL (8), PARAMETER :: AHO = 1.D-6
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO
  REAL (8), PARAMETER :: DX = 0.0025D0, DT = 0.00002D0
  INTEGER, PARAMETER  :: NATOMS = 2000
  REAL (8), PARAMETER :: AS = 74.103248D0*Bohr_a0
  REAL (8), PARAMETER :: GAMMA = 1.D0
  REAL (8), PARAMETER :: DRHO = 0.5D0, DRHO2 = DRHO * DRHO
  REAL (8), PARAMETER :: G_1D = 4.D0*PI*AS*NATOMS/(2.D0*PI*DRHO2)
  REAL (8), PARAMETER :: G_3D = G_1D*2.D0*PI*DRHO2
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, V, CP
  REAL (8) :: XOP, G
 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N,NUMBER_OF_THREADS 
  REAL (8), DIMENSION(:), ALLOCATABLE :: CAL, CGA, CBE
  REAL (8) :: CAIPM
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_1D
  USE COMM_DATA
  USE GPE_DATA
  
  USE OMP_LIB
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ Interface Blocks -----------------------
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE 
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
 INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE 
!------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP2
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K, NO_OF_THREADS
  REAL (8) :: ZNORM, MU, RMS, EN, T1, T2
  REAL (8), DIMENSION(:), ALLOCATABLE :: CP2
  REAL (8) :: GSTP  
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)

 IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
 CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

 9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  
 
  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:N))
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
!
  OPEN(7, FILE = 'imag1d-th-out.txt')
  Write(7,*)  'Number of Threads =', NO_OF_THREADS

  WRITE(7,900) OPTION 
  WRITE(7,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,910) G_3D
  WRITE(7,903) G_1D
  WRITE(7,904) GAMMA
  WRITE(7,909) DRHO
  WRITE(7,*)
  WRITE(7,905) N
  WRITE(7,906) DX
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 1d,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F16.7)
  903 FORMAT('  Nonlinearity G_1D =',F16.7)
  904 FORMAT('  Parameter of trap: GAMMA =',F7.2)
  909 FORMAT('  Transverse trap parameter =',F7.3)
  905 FORMAT(' # Space Stp: NX = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
!
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates and restore normalization.
  CALL NORM(CP,  ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP, RMS)
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)  
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2) 
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<x>', 6X, '|Psi(0)|^2')   
  1003 FORMAT ('Initial : ', 4X, F11.4, F12.5, F12.5, 2F11.5)
!
!   OPEN(1, FILE = 'imag1d-th-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_1D / DFLOAT(NSTP)    
    G = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)
      CALL LU(CP)
      CALL NORM(CP,  ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP,  RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.5, 2F11.5)
!
!    OPEN(2, FILE = 'imag1d-th-den-nstp.txt')
!     CALL WRITE_DENSITY(2, CP2)
!    CLOSE(2)
!
  ELSE
    G = XOP * G_1D
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    CALL NORM(CP,  ZNORM)
  END DO
  IF(NPAS /= 0)THEN    
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP,  RMS)
    WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1008 FORMAT('After NPAS iter.:',F8.4, F12.5,F12.5, 2F11.5)
!
!    OPEN(3, FILE = 'imag1d-th-den-npas.txt')
!     CALL WRITE_DENSITY(3, CP2)
!    CLOSE(3)
!
  END IF
!
  DO K = 1, NRUN ! NRUN iterations to check convergence
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    CALL NORM(CP,   ZNORM)
  END DO
  IF(NRUN /= 0)THEN    
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP 
    CALL RAD(CP,  RMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1006 FORMAT('After NRUN iter.:',F8.4, F12.5,F12.5, 2F11.5)
  END IF
!
    OPEN(4, FILE = 'imag1d-th-den.txt')
      CALL WRITE_DENSITY(4, CP2)
    CLOSE(4)
!  
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time:', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time:', INT(T2-T1), ' seconds' 
  CLOSE (7)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

!
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : X, X2, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CBE
 
  IMPLICIT NONE
!
 
  ALLOCATE(CBE(0:N-1))
!
  ALLOCATE(X(0:N))   
  ALLOCATE(X2(0:N))   
  ALLOCATE(V(0:N))
  ALLOCATE(CP(0:NX))
  ALLOCATE(CAL(0:NX))   
  ALLOCATE(CGA(0:NX))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, X2, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CBE
  
  IMPLICIT NONE
  
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
!
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(CAL)) DEALLOCATE(CAL)
  IF (ALLOCATED(CGA)) DEALLOCATE(CGA)
!
END SUBROUTINE FREE_VARIABLES


SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables
! Calculates the initial wave function CP
  USE COMM_DATA, ONLY : N, NX, N2, PI
  USE GPE_DATA, ONLY : GAMMA, DX, X, X2, CP 
  IMPLICIT NONE
  REAL (8) :: PI4
  INTEGER :: J 
!
  PI4 = SQRT(SQRT(PI/GAMMA))
  !$OMP PARALLEL DO PRIVATE(J)
  DO J = 0, NX
    X(J) = (J-N2) * DX
    X2(J) = X(J) * X(J)
    CP(J) = EXP(-X2(J) * GAMMA / 2.D0) / PI4
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : XOP, X2, V, GAMMA
  IMPLICIT NONE
  REAL (8) :: GAMMA2
  INTEGER :: I
  GAMMA2 = GAMMA * GAMMA
  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 0, NX
    V(I) = XOP * GAMMA2 * X2(I) / 2.0D0
  END DO
  !$OMP END PARALLEL DO
!
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF() 
! Calculates the coefficients needed in subroutine lu.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : DX, DT   
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, CAI0
!
  DX2 = DX*DX
  CAIPM = -DT/(2.D0*DX2)
  CAI0 = 1.D0 + DT/DX2
  CAL(NX) = 0.D0
  CGA(NX) = -1.D0/CAI0
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))      
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
!-------------------------------------------------
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8) :: P2, TMP
  INTEGER :: I
!
  !$OMP PARALLEL DO PRIVATE(I, P2, TMP)
  DO I = 0, N
    P2 = CP(I) * CP(I)
    TMP = DT * (V(I) + G * P2) 
    CP(I) = CP(I) * EXP(-TMP)
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8) :: CXX
  INTEGER :: I
!
  CBE(NX) = CP(N)
 
  DO I = NX, 1, -1
     CXX  = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
     CBE(I-1) = CGA(I)*(CAIPM*CBE(I) - CXX)
  END DO
 
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NX
!     CP(I+1) = CAL(I)*CP(I) + CBE(I)
!  END DO
!  CP(0) = CP(N)
!  CP(1) = CP(NX)
!-----------------------------
! Boundary condition reflecting:
   CP(0) = 0.D0
  !$OMP PARALLEL DO
   DO I = 0, NX-1
      CP(I+1) = CAL(I) * CP(I) + CBE(I)
   END DO
  !$OMP END PARALLEL DO
   CP(N) = 0.D0
!-----------------------------
END SUBROUTINE LU

SUBROUTINE CHEM(CP, MU, EN)
! Calculates the chemical potential MU and energy EN.  CP is the wave
! function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N,NX
  USE GPE_DATA, ONLY : DX, V, G 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: DCP, EMP1D
!
  DCP = DIFF(CP, DX)
  DP2 = DCP*DCP
  P2 = CP * CP
  GP2 = G * P2
!   
      TMP1D = (V + GP2 )*P2 + DP2
      EMP1D = (V + GP2/2.D0)*P2 + DP2    
!  
  MU = SIMP(TMP1D, DX)
  EN = SIMP(EMP1D, DX)
END SUBROUTINE CHEM


SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
    INTEGER :: I
  REAL (8), DIMENSION(0:N) :: P2
 !$OMP PARALLEL DO
   DO I =0,N
  P2(I) = CP(I)*CP(I) 
   END DO
!$OMP END PARALLEL DO
  ZNORM = SQRT(SIMP(P2, DX))

  !$OMP PARALLEL DO
 DO I =0,N
  CP(I) = CP(I)/ZNORM
 END DO
!$OMP END PARALLEL DO
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
!  Calculates the root mean square size RMS 
  USE COMM_DATA, ONLY : N 
  USE GPE_DATA, ONLY : DX, X2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
!----------------------------------------------------------------------      
   INTERFACE
    FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------      
  REAL (8), DIMENSION(0:N) :: P2
!
  P2 = X2*CP*CP
  RMS = SQRT(SIMP(P2, DX))
END SUBROUTINE RAD

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

!# File name : imag1d-th.f90


==> BEC-GP-OMP-FOR/src/imag2d-th.f90 <==
!#  File name : imag2d-th.f90	!# Last modified : 29 Apr 2016
!#  Fortran program for Gross-Pitaevskii equation in two-dimensional 
!#  anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 500, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 500, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 30000 , NRUN = 5000
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0 ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, SQR_2PI, PI
  REAL (8), PARAMETER :: AHO = 1.D-6 ! Unit of length (l= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
!  
  REAL (8), PARAMETER :: DX = 0.02D0, DY = 0.02D0, DT = 0.0001D0 ! DX, DY : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 500 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 94.601418D0*Bohr_a0 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMA = 1.D0, NU = 2.D0 ! GAMA and NU : Parameteres of Trap
  REAL (8), PARAMETER :: D_Z = 1.D0 ! D_Z : Axial Gaussian Width = l/SQRT(LAMBDA)
!
  REAL (8), PARAMETER :: G_2D = 4.D0 * PI * AS * NATOMS / (SQR_2PI*D_Z) ! G_2D : Nonlinearity in the 2D GP equation
  REAL (8), PARAMETER :: G_3D = G_2D * SQR_2PI * D_Z ! G_3D : Three-dimensional nonlinearity 
!
! OPTION   decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy+V(x,y)psi+G_2D|psi|^2 psi=i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G_2D|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2  
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2
  REAL (8), DIMENSION(:, :), ALLOCATABLE :: V, R2, CP, P,P2
  REAL (8) :: G, XOP, SQ2PI_DZ 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), DIMENSION(:), ALLOCATABLE :: CALA, CGAA, CALB, CGAB, CBE
  REAL (8) :: CT0X, CT0Y
  REAL (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_2D
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, NSTP, NPAS, NRUN, NUMBER_OF_THREADS
  USE GPE_DATA
 
  USE OMP_LIB
  IMPLICIT NONE
! Subroutine INTIALIZE() used to initialize the space mesh,
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and
! normalizes the wave function, CHEM() and RAD() are used to calculate the
! chemical potential, energy and the rms radius, respectively. The functions
! DIFF(), used to calculate the space derivatives of the wave function used
! in CHEM(). The function SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
!
  INTERFACE 
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE INITIALIZE(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE CALCNU()
      IMPLICIT NONE
    END SUBROUTINE CALCNU
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUX()
      IMPLICIT NONE
    END SUBROUTINE LUX
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUY()
      IMPLICIT NONE
    END SUBROUTINE LUY
  END INTERFACE
!
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!
!------------------------
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE RAD(CP2, RMS)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP2
   REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END SUBROUTINE DENSITY_1DX
  END INTERFACE
!
  INTERFACE
    SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END SUBROUTINE DENSITY_1DY
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: K, NO_OF_THREADS
  REAL (8) :: ZNORM, MU, EN
  REAL (8), DIMENSION(:,:), ALLOCATABLE :: CP2
  REAL (8), DIMENSION(3) :: RMS
  REAL (8) :: GSTP, T1, T2
   REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NY) :: DEN1Y
!
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
   IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!


  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT

  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX, 0:NY))
 

 
!

!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)

!
  OPEN(7, FILE = 'imag2d-th-out.txt')
  OPEN(4, FILE = 'imag2d-th-rms.txt')
  Write(7,*)  'Number of Threads =', NO_OF_THREADS
! 
  WRITE(7,900) OPTION 
  WRITE(4,900) OPTION
  WRITE(7,*) 
  WRITE(4,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,910) G_3D 
  WRITE(7,903) G_2D 
  WRITE(7,904) GAMA, NU
  WRITE(7,909) D_Z
  WRITE(7,*)
  WRITE(7,905) NX, NY
  WRITE(7,906) DX, DY 
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 2d,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0 ')
  910 FORMAT('  Nonlinearity G_3D =',F16.7 )
  903 FORMAT('  Nonlinearity G_2D =',F16.7 )
  904 FORMAT('  Parameters of trap: GAMMA =',F7.2, ', NU =',F7.2)
  909 FORMAT('  Axial trap parameter =',F7.3)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
!
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
 CP2 = CP * CP
! NORM() calculates norm and restores normalization
  CALL NORM(CP, ZNORM)
! RAD() calculates the r.m.s radius RMS
  CALL RAD(CP2, RMS)
   
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
!
   
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:3)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 4X, '<rho>', 3X, '|Psi(0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1012 FORMAT ('Values of rms size:', 8X, '<x>', 13X, '<y>', 13X, '<rho>')
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2d-th-den-init.txt')
!   OPEN(11, FILE = 'imag2d-th-den-init1d_x.txt')
!   OPEN(12, FILE = 'imag2d-th-den-init1d_y.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_2D / DFLOAT(NSTP) ! G is divided by Sqrt[2 pi] * LZ
    G = 0.0D0
    DO K = 1, NSTP  ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU() ! CALCNU() performs time propagation with non-derivative parts.
      CALL LUX()    ! LUX() performs the time iteration with space (x) derivative alone.
      CALL LUY()    ! LUY() performs the time iteration with space (y) derivative alone.
      CALL NORM(CP, ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP2,  RMS)
!  
 
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (4, 1015) RMS(1:3)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
    1015 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2d-th-den-nstp.txt')
!   OPEN(11, FILE = 'imag2d-th-den-nstp1d_x.txt')
!   OPEN(12, FILE = 'imag2d-th-den-nstp1d_y.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
! 
  ELSE
    G = XOP * G_2D
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU()
     CALL LUX()
     CALL LUY()
     CALL NORM(CP,  ZNORM)
  END DO
  IF(NPAS /= 0)THEN     
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP2,  RMS)
    WRITE (7, 1007) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (4, 1017) RMS(1:3)
    1007 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
    1017 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
!
!    OPEN(21, FILE = 'imag2d-den-npas.txt')
!    OPEN(11, FILE = 'imag2d-den-npas1d_x.txt')
!    OPEN(12, FILE = 'imag2d-den-npas1d_y.txt')
!    CALL WRITE_DENSITY(21, CP2)
!    CALL DENSITY_1DX(11, CP2, DEN1X)
!    CALL DENSITY_1DY(12, CP2, DEN1Y)
!    CLOSE(21)
!    CLOSE(11)
!    CLOSE(12)
!   
  END IF
!
  IF(NRUN /= 0)THEN  
    DO K = 1, NRUN ! NRUN iterations to check convergence
      CALL CALCNU()
      CALL LUX()
      CALL NORM(CP,   ZNORM)
      CALL LUY()
      CALL NORM(CP,   ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
   CP2 = CP * CP
    CALL RAD(CP2,  RMS)
   
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (4, 1019) RMS(1:3)
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
    1019 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
  END IF
! 
  OPEN(21, FILE = 'imag2d-th-den.txt')
  OPEN(11, FILE = 'imag2d-th-den1d_x.txt')
  OPEN(12, FILE = 'imag2d-th-den1d_y.txt')
  CALL WRITE_DENSITY(21, CP2)
  CALL DENSITY_1DX(11, CP2, DEN1X)
  CALL DENSITY_1DY(12, CP2, DEN1Y)
  CLOSE(21)
  CLOSE(11)
  CLOSE(12)

  OPEN(20, FILE = 'imag2d-th-den1d_x.txt')
  OPEN(21, FILE = 'imag2d-th-den1d_y.txt')
  CALL DENSITY_1DX(20, CP2, DEN1X)
  CALL DENSITY_1DY(21, CP2, DEN1Y)
  CLOSE(20)
  CLOSE(21)
!
 
!
  CALL FREE_VARIABLES()
  IF (ALLOCATED(CP2)) DEALLOCATE(CP2)
! 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  CLOSE (7)
END PROGRAM GROSS_PITAEVSKII_SSCN_2D
!
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, R2,P,P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CBE
 
  IMPLICIT NONE
!
 
  ALLOCATE(CBE(0:MAXVAL([NX,NY])-1))
!
  ALLOCATE(X(0:NX))   
  ALLOCATE(X2(0:NX))   
  ALLOCATE(Y(0:NY))   
  ALLOCATE(Y2(0:NY))
 ALLOCATE(P(0:NX, 0:NY))
 ALLOCATE(P2(0:NX, 0:NY))
  ALLOCATE(V(0:NX, 0:NY))
  ALLOCATE(CP(0:NX, 0:NY))
  ALLOCATE(R2(0:NX, 0:NY))
  ALLOCATE(CALA(0:NX))   
  ALLOCATE(CGAA(0:NX))
  ALLOCATE(CALB(0:NY))   
  ALLOCATE(CGAB(0:NY))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, R2,P,P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CBE
  IMPLICIT NONE
  
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
!
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(Y)) DEALLOCATE(Y)   
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(R2)) DEALLOCATE(R2)
 IF (ALLOCATED(P)) DEALLOCATE(P)
 IF (ALLOCATED(P2)) DEALLOCATE(P2)
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
!
END SUBROUTINE FREE_VARIABLES

SUBROUTINE INITIALIZE(CP)
  ! Routine that initializes the constant and variables.
  ! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI
  USE GPE_DATA, ONLY : GAMA, NU, DX, DY, X, X2, Y, Y2, R2 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8) :: QR_AL, TMP
  INTEGER :: I, J
!
  QR_AL = SQRT(SQRT(GAMA * NU)/PI)
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
!
  !$OMP PARALLEL DO PRIVATE(I,J,TMP)
  DO I = 0, NX; DO J = 0, NY
    R2(I,J) = X2(I) + Y2(J)
    TMP = (GAMA * X2(I) +  NU * Y2(J))/2.0D0
    CP(I,J) = QR_AL * EXP(-TMP)
  END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
  ! Calculates the harmonic oscillator potential term V.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : XOP, V, X2, Y2, GAMA, NU   
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: GAMA2, NU2
  GAMA2 = GAMA * GAMA
  NU2 = NU * NU
  !$OMP PARALLEL DO PRIVATE(I,J)
  DO I = 0, NX; DO J = 0, NY
    V(I,J) = XOP * (GAMA2 * X2(I) + NU2 * Y2(J)) / 2.0D0
  END DO; END DO
 !$OMP END PARALLEL DO
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
  ! Calculates the coefficients needed in subroutine LUX and LUY.
  USE COMM_DATA, ONLY : NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2
  REAL (8) :: DXX, DYY
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  DXX = 1.0D0/DX2
  DYY = 1.0D0/DY2
  CA0 = 1.0D0+DT*DXX
  CA0R = 1.0D0-DT*DXX
  CB0 = 1.0D0+DT*DYY
  CB0R = 1.0D0-DT*DYY
!
  CT0X = -DT*DXX/2.0D0
  CALA(NXX) = 0.0D0
  CGAA(NXX) = -1.0D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.0D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -DT*DYY/2.0D0
  CALB(NYY) = 0.0D0
  CGAB(NYY) = -1.0D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.0D0/(CB0+CT0Y*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU() ! Exact solution
  ! Solves the partial differential equation with the potential and 
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DT, V, G, CP  ,P2
  IMPLICIT NONE
  !REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  !REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) ::  TMP 
  INTEGER :: I, J
!
  !$OMP PARALLEL DO PRIVATE(I, J)
    DO J = 0, NY; DO I = 0, NX
       P2(I,J)  = CP(I,J) * CP(I,J)
       TMP(I,J) = V(I,J) + G * P2(I,J)
       CP(I,J)  = CP(I,J) * EXP(-DT*TMP(I,J))
    END DO; END DO
  !$OMP END PARALLEL DO
!
 
END SUBROUTINE CALCNU

SUBROUTINE LUX()
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE GPE_DATA, ONLY : CP
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA !, CBE
  IMPLICIT NONE 
!
  REAL (8), DIMENSION (0:NX) :: CBE
  INTEGER :: I, J
  REAL (8) :: CXX
!
  !$OMP PARALLEL DO PRIVATE(I,J, CXX, CBE)
  DO J = 0, NY
    CBE(NXX) = CP(NXX,J)
    DO I = NXX, 1, -1
      CXX = -CT0X*CP(I+1,J) + CA0R*CP(I,J)-CT0X*CP(I-1,J)
      CBE(I-1) = CGAA(I) * (CT0X*CBE(I)-CXX)
    END DO
    CP(0,J) = 0.0D0
    DO I = 0, NXX
      CP(I+1,J) = CALA(I)*CP(I,J) + CBE(I)
    END DO
    CP(NX,J) = 0.0D0
!-----------------------------
! Boundary condition periodic:
!      CP(0,J) = CP(NX,J)
!      CP(1,J) = CP(NXX,J)
!-----------------------------
  END DO
  !$OMP END PARALLEL DO

END SUBROUTINE LUX

SUBROUTINE LUY()
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CB0R, CT0Y, CALB, CGAB  
  USE GPE_DATA, ONLY : CP
  IMPLICIT NONE 
  REAL (8), DIMENSION(0:NYY) :: CBE
  INTEGER :: I, J !, TID
  REAL (8) :: CYY

  !$OMP PARALLEL DO PRIVATE(I,J, CYY, CBE)
   DO I = 0, NX
     CBE(NYY) = CP(I,NYY)
     DO J = NYY, 1, -1
       CYY = -CT0Y*CP(I,J+1) + CB0R*CP(I,J)-CT0Y*CP(I,J-1)
       CBE(J-1) = CGAB(J)*(CT0Y*CBE(J)-CYY)
     END DO
     CP(I,0) = 0.0D0
     DO J = 0, NYY
       CP(I,J+1) = CALB(J)*CP(I,J) + CBE(J)
     END DO
     CP(I,NY) = 0.0D0
!-----------------------------
! Boundary condition periodic:
!        CP(I,0) = CP(I,NY)
!        CP(I,1) = CP(I,NYY)
!-----------------------------
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE OMP_LIB
  USE GPE_DATA, ONLY : DX, DY
 USE COMM_DATA, ONLY : NX, NY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------    
   INTEGER :: I,J 
   REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
!
   
  !$OMP PARALLEL DO PRIVATE(I, J)
   DO I = 0, NX
     DO J = 0, NY
       TMP2D(I,J) = CP(I,J) * CP(I,J)
     END DO
   END DO
   !$OMP END PARALLEL DO

 


  ZNORM = SQRT(INTEGRATE(TMP2D, DX, DY))


  !$OMP PARALLEL DO PRIVATE(I, J)
    DO I=0,NX
      DO J=0,NY
        CP(I,J)=CP(I,J)/ZNORM
      END DO
    END DO
  
  !$OMP END PARALLEL DO
 
END SUBROUTINE NORM

SUBROUTINE RAD(P, RMS) 
  ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, R2, X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: P
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I,J
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
!  REAL (8), DIMENSION(0:SIZE(P,1)-1,0:SIZE(P,2)-1) :: TMP2D
!
  FORALL(J=0:NY) TMP2D(:,J) = X2*P(:,J)
   RMS(1) = SQRT(INTEGRATE(TMP2D, DX, DY))
  FORALL(I=0:NX) TMP2D(I,:) = Y2*P(I,:)
   RMS(2) = SQRT(INTEGRATE(TMP2D, DX, DY))
  TMP2D = R2*P
   RMS(3) = SQRT(INTEGRATE(TMP2D, DX, DY))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, V, G
 ! USE UTIL, ONLY : DIFF, INTEGRATE
  IMPLICIT NONE
   REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
 ! REAL (8), DIMENSION(0:NX,0:NY) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  
!
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  !----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
 !-------------------------------------------------
  INTEGER :: I, J
    
 
!  REAL (8), DIMENSION(0:SIZE(CP,1)-1, 0:SIZE(CP,2)-1) :: DPX, DPY, P2, GP2 
   REAL (8), DIMENSION(0:NX, 0:NY) :: DPX, DPY, P2, GP2 
  
  
  MU=0.d0
    EN=0.d0
    DO I = 0, NX
       DPY(I,0:NY) =( DIFF(CP(I,0:NY), DY))**2
    END DO
 
 
    DO J = 0, NY
       DPX(0:NX,J) =( DIFF(CP(0:NX,J), DX))**2
    END DO
 
!
   P2 = CP*CP
   GP2 = G*P2*P2+V*P2
 
 
 
  MU = INTEGRATE(DPX, DX, DY)+INTEGRATE(DPY, DX, DY)+INTEGRATE(GP2, DX, DY) 
   
   GP2 = G*P2*P2/2.d0+V*P2

  EN = INTEGRATE(DPX, DX, DY)+INTEGRATE(DPY, DX, DY)+INTEGRATE(GP2, DX, DY) 
   
  
 
  
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY) RESULT(RES)
 USE COMM_DATA, ONLY : NX, NY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------  
!  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  REAL (8), DIMENSION(0:NX) :: TMP1D
 INTEGER :: I
!
!  NX = SIZE(U,1)-1 

  !$OMP PARALLEL DO PRIVATE(I)
      DO I=0,NX
   TMP1D(I) = SIMP(U(I,0:), DY)
  END DO 
   !$OMP END PARALLEL DO

  
 
  RES = SIMP(TMP1D, DX)
 
END FUNCTION INTEGRATE


PURE FUNCTION SIMP(F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

 
!
SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
!
  INTEGER :: I, J
!
  DO I = 0, NX
     DO J = 0, NY
        WRITE(FUNIT, 999) X(I), Y(J), U2(I,J)
     END DO
     WRITE(FUNIT, *)
  END DO
  999 FORMAT(2F12.4, E17.5E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : X, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I
!
      DO I = 0, NX 
	 DE1DX(I) = SIMP(U2(I,:), DY)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DX

SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY
  USE GPE_DATA, ONLY : Y, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J
!
      DO J = 0, NY 
	 DE1DY(J) = SIMP(U2(:,J), DX)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DY



==> BEC-GP-OMP-FOR/src/imag3d-th.f90 <==
!# Filename : imag3d-th-th.f90
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
  INTEGER, PARAMETER :: NX = 240, NXX = NX-1, NX2 = NX/2
  INTEGER, PARAMETER :: NY = 200, NYY = NY-1, NY2 = NY/2
  INTEGER, PARAMETER :: NZ = 160, NZZ = NZ-1, NZ2 = NZ/2
! NSTP : Number of iterations to introduce the nonlinearity.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 5000, NRUN = 500
  INTEGER, PARAMETER :: NNN = NX * NY * NZ
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0 ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS =0 deactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA
!===============================================================================
MODULE GPE_DATA
  USE COMM_DATA, ONLY : PI
  REAL (8), PARAMETER :: AHO = 1.0D-6                    ! Unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
!  
  REAL (8), PARAMETER :: DX = 0.05D0, DY = DX, DZ = DX   ! DX, DY, DZ : SPACE STEPS
  REAL (8), PARAMETER :: DT = 0.0004D0                   ! DT : TIME STEP  
  INTEGER, PARAMETER  :: NATOMS = 1000                   ! Number of Atoms
  REAL (8), PARAMETER :: AS = 67.530979D0*Bohr_a0        ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAM = 1.D0, ANU = 1.414214D0, LAM = 2.D0  ! GAMMA, NU, LAMBDA : Parameteres of Trap in x, y and z directions
!   
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS ! 44.907D0   ! Three-dimensional nonlinearity 
!
! OPTION decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi+G0|psi|^2 psi =i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy-psi_zz+V(x,y,z)psi]/2+G0|psi|^2 psi =i psi_t
  INTEGER, PARAMETER :: OPTION = 2 
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential, 
! CP(0:NX,0:NY,0:NZ) : Wave function  
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2, Z, Z2
  REAL (8), DIMENSION(:,:,:), ALLOCATABLE :: V, R2, CP
  REAL (8), DIMENSION(:), ALLOCATABLE :: TMPX, TMPY, TMPZ
  REAL (8) :: G, XOP
END MODULE GPE_DATA
!===============================================================================
MODULE CN_DATA
  REAL (8), DIMENSION(:), ALLOCATABLE :: CALA, CGAA, CALB, CGAB, CALC, CGAC, CBE
  REAL (8) :: CT0X, CT0Y, CT0Z
  REAL (8) :: CA0, CB0, CC0, CA0R, CB0R, CC0R
END MODULE CN_DATA 
!===============================================================================
PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, NPAS, NSTP, NRUN, NUMBER_OF_THREADS
  USE GPE_DATA
  USE OMP_LIB
  IMPLICIT NONE
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ interface blocks -------------------------------------
 INTERFACE 
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
    END SUBROUTINE INITIALIZE
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE COEF()
    END SUBROUTINE COEF
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE LUX(CP)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE LUY(CP)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE LUZ(CP)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE NORM(P, DX, DY, DZ, ZNORM)
      REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: P
      REAL (8), INTENT(IN) :: DX, DY, DZ
      REAL (8), INTENT(OUT) :: ZNORM
    END SUBROUTINE NORM
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE RAD(P, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: P, R2
      REAL (8), DIMENSION(0:), INTENT(IN) :: X2, Y2, Z2
      REAL (8), INTENT(IN) :: DX, DY, DZ
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END SUBROUTINE RAD
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END SUBROUTINE CHEM
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE WRITE_2DXY(FUNIT, U2)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXY
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE WRITE_2DXZ(FUNIT, U2)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXZ
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DYZ
    END  SUBROUTINE DEN2DYZ
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DEN1DY
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE WRITE_3D(FUNIT, U2)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_3D
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
    END  SUBROUTINE DEN1DZ
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DEN1DX
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXZ
    END  SUBROUTINE DEN2DXZ
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXY
    END  SUBROUTINE DEN2DXY
  END INTERFACE
!-------------------- END INTERFACE BLOCKS -------------------------------------
  REAL (8), DIMENSION(:,:,:), ALLOCATABLE :: CP2
  REAL (8), DIMENSION(:,:), ALLOCATABLE :: DEN2XY, DEN2XZ, DEN2YZ
  REAL (8), DIMENSION(:), ALLOCATABLE :: DEN1X, DEN1Y, DEN1Z
  REAL (8), DIMENSION(4) :: RMS
  REAL (8) :: ZNORM, MU, EN, GSTP, T1, T2 
  INTEGER :: I, J, K,NO_OF_THREADS
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
   IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE
!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!

 SELECT CASE (OPTION)
      CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT

!
  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX, 0:NY, 0:NZ))
  ALLOCATE(DEN2XY(0:NX,0:NY), DEN2XZ(0:NX,0:NZ), DEN2YZ(0:NY,0:NZ))
  ALLOCATE(DEN1X(0:NX), DEN1Y(0:NY), DEN1Z(0:NZ))
!
 
!  
  OPEN(7, FILE = 'imag3d-th-out.txt')
  OPEN(4, FILE = 'imag3d-th-rms.txt')
!
  WRITE(7,*) 'Number of Threads =', NO_OF_THREADS
  WRITE(7,900) OPTION
  WRITE(4,900) OPTION
  WRITE(7,*) 
  WRITE(4,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G0 
  WRITE(7,904) GAM, ANU, LAM
  WRITE(7,*)
  WRITE(7,905) NX, NY, NZ
  WRITE(7,906) DX, DY, DZ
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 3D, OPTION =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  903 FORMAT('  Nonlinearity G_3D =',F16.7 )
  904 FORMAT('  Parameters of trap: GAMMA =',F7.4, ', NU =',F7.4, ', LAMBDA =',F7.4)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8, ', NZ = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6, ', DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
!
 
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates norm and restores normalization.
  CALL NORM(CP, DX, DY, DZ, ZNORM)
! NORM() calculates norm and restores normalization
  CALL RAD(CP, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
!  CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
!
 
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO I = 0, NX; DO J = 0, NY;  DO K = 0, NZ
     CP2(I,J,K) = CP(I,J,K) * CP(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2) 
  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:4) 
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<r>', 5X, '|Psi(0,0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.4, 2F11.4)
  1012 FORMAT ('Values of rms size:', 5X, '<r>', 10X, '<x>', 10X, '<y>', 10X, '<z>')
  1013 FORMAT (11X, 'Initial:', F12.5, 3F13.5)
! 
!    OPEN(31, FILE = 'imag3d-th-den-init.txt')
!    CALL WRITE_3D(31, CP2)
!    CLOSE(31)
!  
!    OPEN(11, FILE = 'imag3d-th-den-init1d_z.txt')
!    OPEN(12, FILE = 'imag3d-th-den-init1d_x.txt')
!    OPEN(13, FILE = 'imag3d-th-den-init1d_y.txt')
!    CALL DEN1DZ(11, CP2, DEN1Z)
!    CALL DEN1DX(12, CP2, DEN1X)
!    CALL DEN1DY(13, CP2, DEN1Y)
!    CLOSE(11)
!    CLOSE(12)
!    CLOSE(13)
! 
  !OPEN(21, FILE = 'imag3d-th-den-init2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-th-den-init2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-th-den-init2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-th-den-init3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-th-den-init3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G0 / DFLOAT(NSTP)
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)
      CALL LUX(CP)
      CALL LUY(CP)
      CALL LUZ(CP)
     CALL NORM(CP, DX, DY, DZ, ZNORM)
    END DO
    CALL RAD(CP, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
     CALL CHEM(CP, MU, EN)
!
    !$OMP PARALLEL DO PRIVATE(I, J, K)
    DO K = 0, NZ; DO J = 0, NY;  DO I = 0, NX
      CP2(I,J,K) = CP(I,J,K) * CP(I,J,K)
    END DO; END DO; END DO
    !$OMP END PARALLEL DO

    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (4, 1015) RMS(1:4)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.4, 2F11.4)
    1015 FORMAT (2X, 'After NSTP iter.:', F12.4, 3F13.4)
!
!   OPEN(31, FILE = 'imag3d-th-den-nstp.txt')
!   CALL WRITE_3D(31, CP2)
!   CLOSE(31)
! 
!   OPEN(11, FILE = 'imag3d-th-den-nstp1d_z.txt')
!   OPEN(12, FILE = 'imag3d-th-den-nstp1d_x.txt')
!   OPEN(13, FILE = 'imag3d-th-den-nstp1d_y.txt')
!   CALL DEN1DZ(11, CP2, DEN1Z)
!   CALL DEN1DX(12, CP2, DEN1X)
!   CALL DEN1DY(13, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!   CLOSE(13)
! 
  !OPEN(21, FILE = 'imag3d-th-den-nstp2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-th-den-nstp2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-th-den-nstp2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-th-den-nstp3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-th-den-nstp3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
  ELSE
     G = XOP * G0
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
     CALL NORM(CP, DX, DY, DZ, ZNORM)
  END DO
  IF(NPAS /= 0) THEN
    CALL RAD(CP, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
     CALL CHEM(CP, MU, EN)
!
    !$OMP PARALLEL DO PRIVATE(I, J, K)
    DO K = 0, NZ; DO J = 0, NY;  DO I = 0, NX
      CP2(I,J,K) = CP(I,J,K) * CP(I,J,K)
    END DO; END DO; END DO
    !$OMP END PARALLEL DO
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (4, 1016) RMS(1:4)
    1006 FORMAT('After NPAS iter.:',F8.4, 2F12.4, 2F11.4)
    1016 FORMAT (2X, 'After NPAS iter.:', F12.4, 3F13.4)
!
!    OPEN(31, FILE = 'imag3d-th-den-npas.txt')
!    CALL WRITE_3D(31, CP2)
!    CLOSE(31)
! 
!    OPEN(11, FILE = 'imag3d-th-den-npas1d_z.txt')
!    OPEN(12, FILE = 'imag3d-th-den-npas1d_x.txt')
!    OPEN(13, FILE = 'imag3d-th-den-npas1d_y.txt')
!    CALL DEN1DZ(11, CP2, DEN1Z)
!    CALL DEN1DX(12, CP2, DEN1X)
!    CALL DEN1DY(13, CP2, DEN1Y)
!    CLOSE(11)
!    CLOSE(12)
!    CLOSE(13)
! 
   !OPEN(21, FILE = 'imag3d-th-den-npas2d_xz.txt')
   !OPEN(22, FILE = 'imag3d-th-den-npas2d_xy.txt')
   !OPEN(23, FILE = 'imag3d-th-den-npas2d_yz.txt')
   !CALL DEN2DXZ(21, CP2, DEN2XZ)
   !CALL DEN2DXY(22, CP2, DEN2XY)
   !CALL DEN2DYZ(23, CP2, DEN2YZ)
   !CLOSE(21)
   !CLOSE(22)
   !CLOSE(23)

   !OPEN(32, FILE = 'imag3d-th-den-npas3d_x0z.txt')
   !OPEN(33, FILE = 'imag3d-th-den-npas3d_xy0.txt')
   !CALL WRITE_2DXZ(32, CP2)
   !CALL WRITE_2DXY(33, CP2)
   !CLOSE(32)
   !CLOSE(33)
  END IF  
!
  DO K = 1, NRUN 
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
     CALL NORM(CP, DX, DY, DZ, ZNORM)
  END DO
  IF(NRUN /= 0)THEN    
    CALL RAD(CP, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
     CALL CHEM(CP, MU, EN)
!
    !$OMP PARALLEL DO PRIVATE(I, J, K)
    DO K = 0, NZ; DO J = 0, NY;  DO I = 0, NX
      CP2(I,J,K) = CP(I,J,K) * CP(I,J,K)
    END DO; END DO; END DO
    !$OMP END PARALLEL DO
    WRITE (7, 1007) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (4, 1017) RMS(1:4)
  END IF 
  1007 FORMAT('After NRUN iter.:',F8.4, 2F12.4, 2F11.4)
  1017 FORMAT (2X, 'After NRUN iter.:', F12.4, 3F13.4)
! 
  OPEN(31, FILE = 'imag3d-th-den.txt')
  CALL WRITE_3D(31, CP2)
  CLOSE(31)

  OPEN(11, FILE = 'imag3d-th-den1d_z.txt')
  OPEN(12, FILE = 'imag3d-th-den1d_x.txt')
  OPEN(13, FILE = 'imag3d-th-den1d_y.txt')
  CALL DEN1DZ(11, CP2, DEN1Z)
  CALL DEN1DX(12, CP2, DEN1X)
  CALL DEN1DY(13, CP2, DEN1Y)
  CLOSE(11)
  CLOSE(12)
  CLOSE(13)
!
  !OPEN(21, FILE = 'imag3d-th-den2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-th-den2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-th-den2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-th-den3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-th-den3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
  CALL FREE_VARIABLES()
  IF (ALLOCATED(CP2))    DEALLOCATE(CP2)
  IF (ALLOCATED(DEN2XY)) DEALLOCATE(DEN2XY)
  IF (ALLOCATED(DEN2XZ)) DEALLOCATE(DEN2XZ)
  IF (ALLOCATED(DEN2YZ)) DEALLOCATE(DEN2YZ)
  IF (ALLOCATED(DEN1X))  DEALLOCATE(DEN1X)
  IF (ALLOCATED(DEN1Y))  DEALLOCATE(DEN1Y)
  IF (ALLOCATED(DEN1Z))  DEALLOCATE(DEN1Z)
!  
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG) / &
     INT(CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  CLOSE (7)
END PROGRAM GROSS_PITAEVSKII_SSCN_3D
!===============================================================================
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : X, Y, Z, X2, Y2, Z2, V, CP, R2, TMPX, TMPY, TMPZ
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CALC, CGAC, CBE
  IMPLICIT NONE
  ALLOCATE(TMPX(0:NX))
  ALLOCATE(TMPY(0:NY))
  ALLOCATE(TMPZ(0:NZ))
  ALLOCATE(CBE(0:MAXVAL([NX,NY,NZ])-1))
  ALLOCATE(X(0:NX))   
  ALLOCATE(X2(0:NX))   
  ALLOCATE(Y(0:NY))   
  ALLOCATE(Y2(0:NY))   
  ALLOCATE(Z(0:NZ))   
  ALLOCATE(Z2(0:NZ))
  ALLOCATE(V(0:NX, 0:NY, 0:NZ))
  ALLOCATE(CP(0:NX, 0:NY, 0:NZ))
  ALLOCATE(R2(0:NX, 0:NY, 0:NZ))
  ALLOCATE(CALA(0:NX))   
  ALLOCATE(CGAA(0:NX))
  ALLOCATE(CALB(0:NY))   
  ALLOCATE(CGAB(0:NY))
  ALLOCATE(CALC(0:NZ))   
  ALLOCATE(CGAC(0:NZ))
END SUBROUTINE ALLOCATE_VARIABLES
!===============================================================================
SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, Y, Z, X2, Y2, Z2, V, CP, R2, TMPX, TMPY, TMPZ
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CALC, CGAC, CBE
  IMPLICIT NONE
  IF (ALLOCATED(TMPX)) DEALLOCATE(TMPX)
  IF (ALLOCATED(TMPY)) DEALLOCATE(TMPY)
  IF (ALLOCATED(TMPZ)) DEALLOCATE(TMPZ)
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(Y)) DEALLOCATE(Y)   
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)   
  IF (ALLOCATED(Z)) DEALLOCATE(Z)   
  IF (ALLOCATED(Z2)) DEALLOCATE(Z2)
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(R2)) DEALLOCATE(R2)
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
  IF (ALLOCATED(CALC)) DEALLOCATE(CALC)
  IF (ALLOCATED(CGAC)) DEALLOCATE(CGAC)
END SUBROUTINE FREE_VARIABLES
!===============================================================================
SUBROUTINE INITIALIZE()
!   Routine that initizlizes the constant and variables.
!   Calculates the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI
  USE GPE_DATA, ONLY : DX, DY, DZ, ANU, LAM, GAM, X, Y, Z, X2, Y2, Z2, R2, CP
  IMPLICIT NONE
  REAL (8) ::  SP, PI34
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: TMP
  INTEGER :: I, J, K

  PI34 = SQRT(PI*SQRT(PI))
  SP = PI34 /SQRT(SQRT(ANU * LAM * GAM))

  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y
  Z2 = Z*Z
!
  !$OMP PARALLEL DO PRIVATE( I, J, K)
  DO I = 0, NX; DO J = 0, NY; DO K = 0, NZ
     TMP(I,J,K) =  (GAM*X2(I) + ANU * Y2(J) + LAM * Z2(K))
     R2(I,J,K) = X2(I) + Y2(J) + Z2(K)
     CP(I,J,K) = EXP(-TMP(I,J,K)/2.0D0)/SP
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE
!===============================================================================
SUBROUTINE CALCULATE_TRAP()
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : XOP, GAM, ANU, LAM, V, X2, Y2, Z2
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: ANU2, LAM2, GAM2
  GAM2 = GAM * GAM
  ANU2 = ANU * ANU
  LAM2 = LAM * LAM 
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO I = 0, NX; DO J = 0, NY; DO K = 0, NZ
     V(I,J,K) = XOP *  (X2(I)*GAM2 + ANU2*Y2(J) + LAM2*Z2(K))/2.0D0
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCULATE_TRAP!===============================================================================
SUBROUTINE COEF()
! Calculates the coefficients needed in subroutines LUX, LUY, LUZ.      
  USE COMM_DATA, ONLY : NXX, NYY, NZZ
  USE GPE_DATA, ONLY : DX, DY, DZ, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
!
  DX2 = DX*DX ! generating the coefficients for the
  DY2 = DY*DY ! c-n method (to solve the spatial part)
  DZ2 = DZ*DZ
!     
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  DZZ = 1.D0/DZ2
!
  CA0 = 1.D0 + DT*DXX
  CA0R = 1.D0 - DT*DXX
  CB0 = 1.D0 + DT*DYY
  CB0R = 1.D0 - DT*DYY
  CC0 = 1.D0 + DT*DZZ
  CC0R = 1.D0 - DT*DZZ
!
  CT0X = -DT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -DT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
!
  CT0Z = -DT*DZZ/2.D0
  CALC(NZZ) = 0.D0
  CGAC(NZZ) = -1.D0/CC0
  DO K = NZZ, 1, -1
     CALC(K-1) = CT0Z*CGAC(K)
     CGAC(K-1) = -1.D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF
!===============================================================================
SUBROUTINE CALCNU(CP, DT) ! Exact solution
!  Solves the partial differential equation with the potential and the
!  nonlinear term.      
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
! 
 REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2, TMP
  INTEGER :: I, J, K
!
 !$OMP PARALLEL DO PRIVATE(I,J,K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    P2(I,J,K)  = CP(I,J,K) * CP(I,J,K)
    TMP(I,J,K) = V(I,J,K) + G * P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
 !$OMP PARALLEL DO PRIVATE(I,J,K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    P2(I,J,K)  =   EXP(-DT * TMP(I,J,K))
     CP(I,J,K) = CP(I,J,K)*  P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU
!===============================================================================
SUBROUTINE LUX(CP)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method 
  USE COMM_DATA
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA, CBE
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: TMP
  INTEGER :: I, J, K
!
  !$OMP PARALLEL DO PRIVATE(I,J, K,CBE, TMP)
  DO J = 0, NY; DO K = 0, NZ
    CBE(NXX) = CP(NXX,J,K)
    DO I = NXX, 1, -1
      TMP(I,J,K) = -CT0X * CP(I+1,J,K) + CA0R * CP(I,J,K) - CT0X * CP(I-1,J,K)
      CBE(I-1) = CGAA(I) * (CT0X*CBE(I)-TMP(I,J,K))
    END DO
!-----------------------------
! Boundary condition periodic:
!    DO I = 0, NXX
!      CP(I+1,J,K) = CALA(I)*CP(I,J,K) + CBE(I,J,K)
!    END DO
!    CP(0,J,K) = CP(NX,J,K)
!    CP(1,J,K) = CP(NXX,J,K)
!-----------------------------
! Boundary condition reflecting:
    CP(0,J,K) = 0.0D0
    DO I = 0, NXX
      CP(I+1,J,K) = CALA(I)*CP(I,J,K) + CBE(I)
    END DO
    CP(NX,J,K) = 0.0D0
  END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUX
!===============================================================================
SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY : CB0R, CT0Y, CALB, CGAB, CBE
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
   REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: TMP
  INTEGER :: I, J, K
!
  !$OMP PARALLEL DO PRIVATE(I, K,J, CBE,TMP) 
  DO K = 0, NZ; DO I = 0, NX 
    CBE(NYY) = CP(I,NYY,K)
    DO J = NYY, 1, -1
       TMP(I,J,K) = -CT0Y*CP(I,J+1,K)+CB0R*CP(I,J,K)-CT0Y*CP(I,J-1,K)
        CBE(J-1) = CGAB(J)*(CT0Y*CBE(J)-TMP(I,J,K))
    END DO
!-----------------------------
! Boundary condition periodic:
!    DO J = 0, NYY
!      CP(I,J+1,K) = CALB(J)*CP(I,J,K) + CBE(I,J,K)
!    END DO
!    CP(I,0,K) = CP(I,NY,K)
!    CP(I,1,K) = CP(I,NYY,K)
!-----------------------------
! Boundary condition reflecting:
    CP(I,0,K) = 0.0D0
    DO J = 0, NYY
      CP(I,J+1,K) = CALB(J)*CP(I,J,K) + CBE(J)
    END DO
    CP(I,NY,K) = 0.0D0
  END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUY
!===============================================================================
SUBROUTINE LUZ(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY : CC0R, CT0Z, CALC, CGAC, CBE
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: TMP
  INTEGER :: I, J, K

  !$OMP PARALLEL DO PRIVATE(I, J,  K,CBE,TMP)
  DO J = 0, NY; DO I = 0, NX 
    CBE(NZZ) = CP(I,J,NZZ)
    DO K = NZZ, 1, -1
       TMP(I,J,K) = -CT0Z*CP(I,J,K+1)+CC0R*CP(I,J,K)-CT0Z*CP(I,J,K-1)
       CBE(K-1) = CGAC(K)*(CT0Z*CBE(K)-TMP(I,J,K))
    END DO
!-----------------------------
! Boundary condition periodic:
!    DO K = 0, NZZ
!      CP(I,J,K+1) = CALC(K)*CP(I,J,K) + CBE(K)
!    END DO
!    CP(I,J,0) = CP(I,J,NZ)
!    CP(I,J,1) = CP(I,J,NZZ)
!-----------------------------
! Boundary condition reflecting:
    CP(I,J,0) = 0.0D0
    DO K = 0, NZZ
      CP(I,J,K+1) = CALC(K)*CP(I,J,K) + CBE(K)
    END DO
    CP(I,J,NZ) = 0.0D0
  END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUZ
!===============================================================================
SUBROUTINE NORM(P, DX, DY, DZ, ZNORM)
  USE COMM_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: P
  REAL (8), INTENT(IN) :: DX, DY, DZ
  REAL (8), INTENT(OUT) :: ZNORM 
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2
!
   INTERFACE
     FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
       REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
       REAL (8), INTENT (IN) :: DX, DY, DZ
       REAL (8) :: RES
     END FUNCTION INTEGRATE
   END INTERFACE
! 
  INTEGER :: I, J, K  !, NX, NY, NZ
  REAL (8) :: SQ_NORM
 
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
      P2(I,J,K) = P(I,J,K) * P(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO

  ZNORM = INTEGRATE(P2, DX, DY, DZ)
  SQ_NORM = SQRT(ZNORM)

  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY;  DO I = 0, NX
      P(I,J,K) = P(I,J,K)/SQ_NORM
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE NORM
!===============================================================================
SUBROUTINE RAD(P, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
  USE COMM_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: P, R2
  REAL (8), DIMENSION(0:), INTENT(IN) :: X2, Y2, Z2
  REAL (8), INTENT(IN) :: DX, DY, DZ
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!
   INTERFACE
     FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
       REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
       REAL (8), INTENT (IN) :: DX, DY, DZ
       REAL (8) :: RES
     END FUNCTION INTEGRATE
   END INTERFACE
!
!  REAL (8), DIMENSION(0:SIZE(P,1)-1, 0:SIZE(P,2)-1, 0:SIZE(P,3)-1) :: P2, TMP3D
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2, TMP3D
  INTEGER :: I, J, K !, NX, NY, NZ
! 
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
     P2(I,J,K) = P(I,J,K) * P(I,J,K)
     TMP3D(I,J,K) = R2(I,J,K) * P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
  RMS(1) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
!
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
     TMP3D(I,J,K) = X2(I)*P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
  RMS(2) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
     TMP3D(I,J,K) = Y2(J)*P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
  RMS(3) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))

  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
     TMP3D(I,J,K) = Z2(K)*P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
  RMS(4) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
END SUBROUTINE RAD
!===============================================================================
SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
   USE COMM_DATA, ONLY : NX, NY, NZ
   USE GPE_DATA, ONLY : DX, DY, DZ, V, G
   IMPLICIT NONE
   REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
   REAL (8), INTENT(OUT) :: MU, EN
!
   INTERFACE
     PURE FUNCTION DIFF(P, DX) RESULT (DP)
       REAL (8), DIMENSION(0:), INTENT(IN) :: P
       REAL (8), INTENT(IN) :: DX
       REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
     END FUNCTION DIFF
   END INTERFACE
!
   INTERFACE
     FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
       REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
       REAL (8), INTENT (IN) :: DX, DY, DZ
       REAL (8) :: RES
     END FUNCTION INTEGRATE
   END INTERFACE
!
   INTEGER :: I, J, K 
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2, DPX, DPY, DPZ
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: GP2, DP2, TMP3D, EMP3D
!
   !$OMP PARALLEL
   !$OMP DO PRIVATE(I,J)
   DO J = 0, NY; DO I = 0, NX
      DPZ(I,J,:) = DIFF(CP(I,J,:), DZ)
   END DO; END DO
   !$OMP END DO

   !$OMP DO PRIVATE(I,K)
   DO K = 0, NZ; DO I = 0, NX
      DPY(I,:,K) = DIFF(CP(I,:,K), DY)
   END DO; END DO
   !$OMP END DO

   !$OMP DO PRIVATE(J,K)
   DO J = 0, NY; DO K = 0, NZ
      DPX(:,J,K) = DIFF(CP(:,J,K), DX)
   END DO; END DO
   !$OMP END DO
   !$OMP END PARALLEL
!
   !$OMP PARALLEL 
   !$OMP DO PRIVATE(I,J,K)
   DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
     P2(I,J,K) = CP(I,J,K) * CP(I,J,K)
     GP2(I,J,K) = G * P2(I,J,K)
     DP2(I,J,K) = DPX(I,J,K)*DPX(I,J,K) + DPY(I,J,K)*DPY(I,J,K) + DPZ(I,J,K)*DPZ(I,J,K)
     TMP3D(I,J,K) = (V(I,J,K) + GP2(I,J,K) ) * P2(I,J,K) + DP2(I,J,K)
     EMP3D(I,J,K) = (V(I,J,K) + GP2(I,J,K)/2.0D0) * P2(I,J,K) + DP2(I,J,K)
   END DO; END DO; END DO
   !$OMP END DO
   !$OMP END PARALLEL
!
   MU = INTEGRATE(TMP3D, DX, DY, DZ)
   EN = INTEGRATE(EMP3D, DX, DY, DZ)
END SUBROUTINE CHEM
!===============================================================================
PURE FUNCTION DIFF(P,DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF
!===============================================================================
PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE

  REAL (8) :: F1, F2
  INTEGER :: I, N

  N = SIZE(F) - 1

  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP
!===============================================================================
FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
  USE GPE_DATA, ONLY : TMPX, TMPY, TMPZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY, DZ
  REAL (8) :: RES
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: I, J, K, NX, NY, NZ
!
  NX = SIZE(U,1)-1
  NY = SIZE(U,2)-1
  NZ = SIZE(U,3)-1
  !$OMP PARALLEL DO PRIVATE(I, J, TMPX, TMPY)
  DO K = 0, NZ
    DO J = 0, NY
      DO I = 0, NX      
        TMPX(I) = U(I,J,K)
      END DO
      TMPY(J) = SIMP(TMPX, DX)
    END DO
    TMPZ(K) = SIMP(TMPY, DY)
  END DO
  !$OMP END PARALLEL DO
  RES = SIMP(TMPZ, DZ)
END FUNCTION INTEGRATE
!===============================================================================
SUBROUTINE WRITE_3D(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
  INTEGER :: I, J, K
!
  DO I = 0, NX; DO J = 0, NY; DO K = 0, NZ
    WRITE(FUNIT, 1000) U2(I,J,K)
  END DO; END DO; END DO
  1000 FORMAT(E17.6E3)  
END SUBROUTINE WRITE_3D
!===============================================================================
SUBROUTINE WRITE_2DXY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ2
  USE GPE_DATA, ONLY : X, Y
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
  INTEGER :: I, J, K
!
  K = NZ2
  DO I = 0, NX
    DO J = 0, NY
      WRITE(FUNIT, 1000) X(I), Y(J), U2(I,J,K)   
    END DO
    WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE WRITE_2DXY
!===============================================================================
SUBROUTINE WRITE_2DXZ(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NZ, NY2
  USE GPE_DATA, ONLY : X, Z
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
  INTEGER :: I, J, K
!
  J = NY2
  DO I = 0, NX
    DO K = 0, NZ
      WRITE(FUNIT, 1000) X(I), Z(K), U2(I,J,K)
    END DO
    WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE WRITE_2DXZ
!===============================================================================
SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
  USE COMM_DATA, ONLY : NX, NY  
  USE GPE_DATA, ONLY : X,  DZ, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXY
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: I, J
!
  FORALL (I = 0:NX, J = 0:NY) DE2DXY(I,J) = SIMP(U2(I,J,0:), DZ)
  DO I = 0, NX
   DO J = 0,NY
     WRITE(FUNIT, 1000) X(I),Y(J), DE2DXY(I,J)
   END DO
    WRITE(FUNIT, 1000)
  END DO 
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE DEN2DXY
!===============================================================================
SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
  USE COMM_DATA, ONLY : NX, NZ  
  USE GPE_DATA, ONLY : X, DY, Z
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXZ
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: I, K
!	 
  FORALL (I = 0:NX, K = 0:NZ) DE2DXZ(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX
    DO K = 0,NZ
      WRITE(FUNIT, 1000) X(I),Z(K), DE2DXZ(I,K)
    END DO
     WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.6E3) 
END SUBROUTINE DEN2DXZ
!===============================================================================
SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
  USE COMM_DATA, ONLY : NY, NZ  
  USE GPE_DATA, ONLY : Y, DX, Z
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DYZ
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: J, K
!
  FORALL (J = 0:NY, K = 0:NZ) DE2DYZ(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY
  DO K = 0,NZ
        WRITE(FUNIT, 1000) Y(J),Z(K), DE2DYZ(J,K)
  END DO
      WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.6E3) 
END SUBROUTINE DEN2DYZ
!===============================================================================
SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX, NZ
  USE GPE_DATA, ONLY : X, DY, DZ
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
  REAL (8), DIMENSION(0:NX, 0:NZ) :: TMP2D
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: I, K
!
  FORALL (I = 0:NX, K = 0:NZ) TMP2D(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX 
    DE1DX(I) = SIMP(TMP2D(I,0:), DZ)
    WRITE(FUNIT, 1001) X(I), DE1DX(I)
  END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DEN1DX
!===============================================================================
SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Y, DX, DZ  
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: J, K
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY 
    DE1DY(J) = SIMP(TMP2D(J,0:), DZ)
    WRITE(FUNIT, 1001) Y(J), DE1DY(J)
  END DO
  1001 FORMAT(F10.2, E17.6E3) 
END SUBROUTINE DEN1DY
!===============================================================================
SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Z, DX, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: J, K
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
  DO K = 0, NZ 
    DE1DZ(K) = SIMP(TMP2D(0:,K), DY)
    WRITE(FUNIT, 1001) Z(K), DE1DZ(K)
  END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DEN1DZ
!===============================================================================


==> BEC-GP-OMP-FOR/src/imagaxi-th.f90 <==
!#  File name : imagaxi-th.f90	!# Last modified : 10 Feb 2016
!#  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!#  axially-symmetric trap by imaginary time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 300, NXX = NX-1 ! No. of X steps
  INTEGER, PARAMETER :: NY = 300, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
   INTEGER, PARAMETER :: NSTP = 0, NPAS = 100000 , NRUN = 5000  
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0  ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS =0 deactivates the command and uses all available CPU cores              
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  REAL (8), PARAMETER :: DPI = 3.14159d0
  REAL (8), PARAMETER :: AHO = 1.D-6 ! Unit of length (l= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
! 
  REAL (8), PARAMETER :: DX = 0.02D0, DY = 0.02D0, DT = 0.00004D0 ! DX, DY : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 400 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 70.71602D0*Bohr_a0 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: NU = 1.0D0, LAMBDA = 4.0D0 ! NU, LAMBDA : Parameteres of Trap
!   
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS ! 18.81D0 ! Three-dimensional nonlinearity 
!
! OPTION and XOP decides which equation to be solved. 
  ! OPTION = 1 Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
  ! OPTION = 2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
  
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2
  REAL (8), DIMENSION(:, :), ALLOCATABLE :: V, R2, CP,P,P2
  REAL (8) :: G, XOP, TPI 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), DIMENSION(:), ALLOCATABLE :: CALA, CGAA, CALB, CGAB, CBE
  REAL (8), DIMENSION(0:NX) :: CALX, CGAX, CAIPX
  REAL (8), DIMENSION(1:NX) :: CPX
  REAL (8), DIMENSION(0:NY) :: CALY, CGAY
  REAL (8) :: CAIPMX, CAIPMY
  REAL (8) :: CAI0, CAIM
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_AXI
  USE COMM_DATA, ONLY : NX, NY, NY2, NSTP, NPAS, NRUN,NUMBER_OF_THREADS
  USE GPE_DATA
  USE OMP_LIB
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -------------------------------------
 INTERFACE 
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE CALCNU()
      IMPLICIT NONE
    END SUBROUTINE CALCNU
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE LUX()
      IMPLICIT NONE 
    END SUBROUTINE LUX
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE LUY()
      IMPLICIT NONE 
    END SUBROUTINE LUY
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE RAD(CP, RHORMS, ZRMS, RRMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: RHORMS, ZRMS, RRMS
    END  SUBROUTINE RAD
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!------------------------ END INTERFACE BLOCKS ---------------------------------
  INTEGER :: I, J, K, NO_OF_THREADS
  REAL (8) :: ZNORM, RHORMS, ZRMS, RRMS, MU, EN, TMp
  REAL (8) :: GSTP, T1, T2
  REAL (8), DIMENSION(:,:), ALLOCATABLE :: CP2
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE

  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)

   IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!
 
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT

 CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX, 0:NY))

!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
!
  OPEN(7, FILE = 'imagaxi-th-out.txt')
  OPEN(4, FILE = 'imagaxi-th-rms.txt')
    Write(7,*)  'Number of Threads =',  NO_OF_THREADS
  WRITE(7,900) OPTION 
  WRITE(4,900) OPTION
  WRITE(7,*) 
  WRITE(4,*)
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G0  
  WRITE(7,904) NU, LAMBDA
  WRITE(7,*)
  WRITE(7,905) NX, NY
  WRITE(7,906) DX, DY 
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
 
  900 FORMAT(' Imaginary time propagation axially-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0 ')
  903 FORMAT('  Nonlinearity G_3D =',F16.7 )
  904 FORMAT('  Parameters of trap: NU =',F7.2, ', LAMBDA =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! 
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!
! NORM() calculates norm and restores normalization.
  CALL NORM(CP, ZNORM)
!
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
!
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP, RHORMS, ZRMS, RRMS)
! 
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RRMS, CP(0,NY2+1)**2
  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RRMS, RHORMS, ZRMS
  1001 FORMAT(19X,53('-'))
  1002 FORMAT(20X,'Norm',6X,'Chem',8X,'Ener/N',6X,'<r>',3X,'|Psi(0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1012 FORMAT ('Values of rms size:', 8X, '<r>', 13X, '<rho>', 13X, '<z>')
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
! 
 !  OPEN(1, FILE = 'imagaxi-den-init.txt')
 !    DO I = 0, NX, 10 ! Writes initial density
 !     DO J = 0, NY, 10
 !        WRITE (1,999) X(I), Y(J), (CP(I,J))**2
 !     END DO
 !     WRITE (1,*)
 !    END DO
 !  CLOSE(1)
!   CP2 = CP * CP
!   OPEN(12, FILE = 'imagaxi-den-init1d_rho.txt')
!    DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(12, 99) X(I), TMP
!    END DO
!   CLOSE(12)
! 
!   OPEN(13, FILE = 'imagaxi-den-init1d_z.txt')
!    DO I = 0, NY 
! 	 TMP =2.d0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(13, 99) Y(I), TMP
!    END DO
!   CLOSE(13)
!
  IF(NSTP /= 0)THEN
    GSTP =  XOP*G0/DFLOAT(NSTP)
    G = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU() ! CALCNU() performs time propagation with non-derivative parts.
      CALL LUX() ! LU() performs the time iteration with space derivative alone.
      CALL LUY()
      CALL NORM(CP,ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS, RRMS)
    WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RRMS, CP(0,NY2+1)**2
    WRITE (4, 1014) RRMS, RHORMS, ZRMS
    1004 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
    1014 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5)
!
!   OPEN(2, FILE = 'imagaxi-den-nstp.txt')
!     DO I = 0, NX, 10 ! Writes density after NSTP iterations 
!      DO J = 0, NY, 10
!         WRITE (2,999) X(I), Y(J), (CP(I,J))**2
!      END DO
!      WRITE (2,*)
!     END DO
!   CLOSE(2)  
!   CP2 = CP * CP
!   OPEN(22, FILE = 'imagaxi-den-nstp1d_rho.txt')
!    DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(22, 99) X(I), TMP
!    END DO
!   CLOSE(22)
! 
!   OPEN(23, FILE = 'imagaxi-den-nstp1d_z.txt')
!    DO I = 0, NY 
! 	 TMP =2.d0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(23, 99) Y(I), TMP
!    END DO
!   CLOSE(23)
!
  ELSE
     G = XOP*G0
  END IF
!
  DO K = 1, NPAS ! NPAS Iterations transient
     CALL CALCNU()
     CALL LUX()
     CALL LUY()
     CALL NORM(CP,ZNORM)
  END DO
  IF(NPAS /= 0)THEN 
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS, RRMS)
    WRITE(7,1005) ZNORM, MU/XOP, EN/XOP, RRMS, CP(0,NY2+1)**2
    WRITE (4, 1015)  RRMS, RHORMS, ZRMS
    1005 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
    1015 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
! 
!     OPEN(3, FILE = 'imagaxi-den-npas.txt')
!       DO I = 0, NX, 10 ! Writes intermediate wave funtion after NPAS iterations
! 	DO J = 0, NY, 10
!         WRITE (3,999) X(I), Y(J), CP(I,J)
! 	END DO
! 	WRITE (3,*)
!       END DO
!     CLOSE(3)
!   CP2 = CP * CP
!   OPEN(32, FILE = 'imagaxi-den-npas1d_rho.txt')
!    DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(32, 99) X(I), TMP
!    END DO
!   CLOSE(32)
! 
!   OPEN(33, FILE = 'imagaxi-den-npas1d_z.txt')
!    DO I = 0, NY 
! 	 TMP =2.d0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(33, 99) Y(I), TMP
!    END DO
!   CLOSE(33)
!
  END IF

  DO K = 1, NRUN 
     CALL CALCNU()
     CALL LUX()
     CALL LUY()
     CALL NORM(CP, ZNORM)
  END DO
  IF(NRUN /= 0)THEN 
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS, RRMS)
    WRITE(7,1006) ZNORM, MU/XOP, EN/XOP, RRMS, CP(0,NY2+1)**2
    WRITE(4, 1016) RRMS, RHORMS, ZRMS
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
    1016 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
  END IF
!      
  OPEN(5, FILE = 'imagaxi-th-den.txt') ! Writes final wave funtion
      DO I = 0, NX 
        DO J = 0, NY
          WRITE(5,999) X(I), Y(J), (CP(I,J))**2
        END DO
        WRITE(5,*)
      END DO 
  CLOSE(5)

  CP2 = CP * CP
  OPEN(55, FILE = 'imagaxi-th-den1d_rho.txt')
   DO I = 0, NX 
      TMP = SIMP(CP2(I,:), DY)
      WRITE(55, 99) X(I), TMP
   END DO
  CLOSE(55)

  OPEN(65, FILE = 'imagaxi-th-den1d_z.txt')
   DO I = 0, NY 
      TMP =2.d0*PI* SIMP(CP2(:,I)*X(:), DX)
      WRITE(65, 99) Y(I), TMP
   END DO
  CLOSE(65)
! 
  99 FORMAT(F10.3, E16.8)

  CALL FREE_VARIABLES()
  IF (ALLOCATED(CP2)) DEALLOCATE(CP2)

  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG) &
        / INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  CLOSE (7)
  999 FORMAT(2F10.3, E16.8)
! 
END PROGRAM GROSS_PITAEVSKII_SSCN_AXI

SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, R2,P,P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CBE
  IMPLICIT NONE
  ALLOCATE(CBE(0:MAXVAL([NX,NY])-1))
!
  ALLOCATE(X(0:NX))   
  ALLOCATE(X2(0:NX))   
  ALLOCATE(Y(0:NY))   
  ALLOCATE(Y2(0:NY))
  ALLOCATE(V(0:NX, 0:NY))
  ALLOCATE(CP(0:NX, 0:NY))
  ALLOCATE(R2(0:NX, 0:NY))
 ALLOCATE(P(0:NX, 0:NY))
 ALLOCATE(P2(0:NX, 0:NY))
  ALLOCATE(CALA(0:NX))   
  ALLOCATE(CGAA(0:NX))
  ALLOCATE(CALB(0:NY))   
  ALLOCATE(CGAB(0:NY))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, R2,P,P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CBE
  IMPLICIT NONE
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
!
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(Y)) DEALLOCATE(Y)   
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(R2)) DEALLOCATE(R2)
  IF (ALLOCATED(P)) DEALLOCATE(P)
 IF (ALLOCATED(P2)) DEALLOCATE(P2)
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
END SUBROUTINE FREE_VARIABLES

SUBROUTINE INITIALIZE()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NY2
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: PI3, FAC, NU2, LAM2
  INTEGER :: I
! 
  TPI = 2.0D0*PI
  NU2 = NU * NU
  LAM2 = LAMBDA * LAMBDA
  PI3 = PI**3
  FAC = SQRT(SQRT(LAMBDA*NU2/(PI3)))
    
  FORALL (I=0:NX) X(I) = I*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
! 
  FORALL(I=0:NX) V(I,:) = XOP * (NU2*X2(I) + LAM2*Y2)/2.0D0
  FORALL(I=0:NX) TMP2D(I,:) = (NU*X2(I) + LAMBDA*Y2)/2.0D0
  CP = FAC*EXP(-TMP2D)
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, X
  USE CN_DATA
  IMPLICIT NONE
  INTEGER ::  J
  REAL (8) :: DX2, DY2
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  CAIPMX = -DT/(2.0D0*DX2)
  CAI0 = 1.D0 + DT/DX2
  CALX(1) = 1.0D0
  CGAX(1) = -1.0D0/(CAI0+CAIPMX+DT/(4.D0*DX*X(1)))
!
  DO J = 1, NXX
     CPX(J) = -DT/(4.0D0*DX*X(J))
     CAIPX(J) = CAIPMX-CPX(J)
     CAIM = CAIPMX+CPX(J)
     CALX(J+1) = CGAX(J)*CAIM
     CGAX(J+1) = -1.0D0/(CAI0+(CAIPMX+DT/(4.D0*DX*X(J+1)))*CALX(J+1))
  END DO
!
  CAIPMY = -DT/(2.0D0*DY2)
  CAI0 = 1.D0 + DT/DY2
  CALY(NYY) = 0.0D0
  CGAY(NYY) = -1.0D0/CAI0
!
  DO J = NYY, 1, -1
     CALY(J-1) = CGAY(J)*CAIPMY
     CGAY(J-1) = -1.0D0/(CAI0+CAIPMY*CALY(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU() ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : V, G,DT,CP,P2
  IMPLICIT NONE 
  REAL (8), DIMENSION(0:NX,0:NY) ::  TMP2D
  INTEGER :: I, J
! 
  !$OMP PARALLEL DO PRIVATE(I, J)
    DO J = 0, NY; DO I = 0, NX
       P2(I,J)  = CP(I,J) * CP(I,J)
       TMP2D(I,J) = V(I,J) + G * P2(I,J)
       CP(I,J)  = CP(I,J) * EXP(-DT*TMP2D(I,J))
    END DO; END DO
  !$OMP END PARALLEL DO
  ! P2 = CP*CP
  ! TMP2D = V + G*P2
  ! CP = CP*EXP(-DT*TMP2D)
END SUBROUTINE CALCNU

SUBROUTINE LUX()
! Solves the partial differential equation only with the X-space
! derivative term using the Crank-Nicholson method
 USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE GPE_DATA, ONLY : CP
  USE CN_DATA, ONLY : CALX, CGAX, CAIPX, CAIPMX, CPX
  IMPLICIT NONE 
  INTEGER :: I, J
  REAL (8), DIMENSION (0:NX) :: CBE
  REAL (8) :: CXX
! 
  !$OMP PARALLEL DO PRIVATE(J, CXX, CBE)
  DO J = 0, NY
     CBE(1) = 0.0D0
     DO I = 1, NXX
        CXX = CP(I,J)-CAIPMX*(CP(I+1,J) - 2.0D0*CP(I,J)+CP(I-1,J)) &
                - CPX(I)*(CP(I+1,J)-CP(I-1,J))
        CBE(I+1) = CGAX(I)*(CAIPX(I)*CBE(I)-CXX)
     END DO
     CP(NX,J) = 0.0D0
     DO I = NX, 1, -1
        CP(I-1,J) = CALX(I)*CP(I,J) + CBE(I)
     END DO
  END DO
 !$OMP END PARALLEL DO
END SUBROUTINE LUX

SUBROUTINE LUY()
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
 USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE GPE_DATA, ONLY : CP
  USE CN_DATA, ONLY : CALY, CGAY, CAIPMY
  IMPLICIT NONE 
  INTEGER :: I, J
  REAL (8), DIMENSION (0:NY) :: CBE
  REAL (8) :: CYY
! 
  !$OMP PARALLEL DO PRIVATE(J, CYY, CBE)
  DO I = 0, NX
     CBE(NYY) = CP(I, NY)
     DO J = NYY, 1, -1
        CYY = CP(I,J)-CAIPMY*(CP(I,J+1)-2.0D0*CP(I,J)+CP(I,J-1))
        CBE(J-1) = CGAY(J)*(CAIPMY*CBE(J)-CYY)
     END DO
     DO J = 0, NY-1
        CP(I,J+1) = CALY(J)*CP(I,J)+CBE(J)
     END DO
  END DO
 !$OMP END PARALLEL DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to
!  unity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, TPI, X
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I,J
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
! 
   !$OMP PARALLEL DO PRIVATE(I, J)
   DO I = 0, NX
     DO J = 0, NY
       TMP2D(I,J) = CP(I,J) * CP(I,J)
     END DO
   END DO
   !$OMP END PARALLEL DO

  !$OMP PARALLEL DO PRIVATE(I)
   DO I=0,NX
     TMP1D(I) = X(I) * SIMP(TMP2D(I,:), DY) 
   END DO 
   !$OMP END PARALLEL DO
 
   ZNORM = SQRT(TPI*SIMP(TMP1D, DX))
   !$OMP PARALLEL DO PRIVATE(I, J)
    DO I=0,NX
      DO J=0,NY
        CP(I,J)=CP(I,J)/ZNORM
      END DO
    END DO
   ! CP = CP/ZNORM
   !$OMP END PARALLEL DO
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RHORMS, ZRMS, RRMS) 
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, TPI, X, X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: RHORMS, ZRMS, RRMS
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D, TMPY1, TMPY2
  REAL (8), DIMENSION(0:NX) :: TMP1D
! 
  TMP2D = CP * CP
  FORALL (I = 0:NX) TMPY1(I,:) = X2(I)*TMP2D(I,:)
  FORALL (I = 0:NY) TMPY2(:,I) = Y2(I)*TMP2D(:,I)
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY1(I,:), DY)
  RHORMS = SQRT(TPI*SIMP(TMP1D, DX))
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY2(I,:), DY)
  ZRMS = SQRT(TPI*SIMP(TMP1D, DX))
  RRMS = SQRT(RHORMS*RHORMS + ZRMS*ZRMS)
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, TPI, X, V, G  !,CP
  IMPLICIT NONE
 !   REAL (8), DIMENSION(0:NX,0:NY) :: CP
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
!  REAL (8), DIMENSION(0:NX,0:NY) :: DPX, DPY, P2, GP2, DP2, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
!  REAL (8), DIMENSION(0:SIZE(CP,1)-1, 0:SIZE(CP,2)-1) :: DPX, DPY, P2, GP2 
!  REAL (8), DIMENSION(0:SIZE(CP,1)-1, 0:SIZE(CP,2)-1) :: DP2, TMP2D
 REAL (8), DIMENSION(0:NX, 0:NY) :: DPX, DPY, P2, GP2 
  REAL (8), DIMENSION(0:NX, 0:NY) :: DP2, TMP2D

!
 DO I = 0, NX  
   DPY(I,0:NY) = DIFF(CP(I,0:NY), DY)
 END DO 
 DO I = 0,NY
   DPX(0:NX,I) = DIFF(CP(0:NX,I), DX)
 END DO
! 
  P2 = CP*CP
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY
  TMP2D = (V + GP2)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  MU = TPI*SIMP(TMP1D, DX)
  TMP2D = (V + GP2/2.0D0)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  EN = TPI*SIMP(TMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
! 
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
! 
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF

!# File name : imagaxi.f90


==> BEC-GP-OMP-FOR/src/imagcir-th.f90 <==
!#  File name : imagcir-th.f90	!# Last modified : 26 April 2017
!#  Fortran program for Gross-Pitaevskii equation in two space dimensions 
!#  with a circularly-symmetric trap by imaginary time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 2000, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
! NUMBER_OF_THREADS : Number of processing units to run program.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 200000, NRUN = 200000
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0  ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI, SQR_2PI
  REAL (8), PARAMETER :: AHO = 1.D-6
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO
  REAL (8), PARAMETER :: DX = 0.0025D0, DT = 0.00002D0
  INTEGER, PARAMETER  :: NATOMS = 200
  REAL (8), PARAMETER :: AS = -47.301047D0*Bohr_a0
  REAL (8), PARAMETER :: D_Z = 1.D0 
  REAL (8), PARAMETER :: G_CIR = 4.D0*PI*AS*NATOMS/(SQR_2PI*D_Z)
  REAL (8), PARAMETER :: G_3D = G_CIR*SQR_2PI*D_Z
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, X3, V, CP
  REAL (8) :: XOP, G
  
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N, NX
  REAL (8), DIMENSION(:), ALLOCATABLE :: CTT, CAL, CGA, CBE
  REAL (8), DIMENSION(0:N) :: CAIMX
  REAL (8) :: CAIPMX
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_1D
  USE COMM_DATA
  USE GPE_DATA
!  USE UTIL, ONLY : NORM, RADC
  USE OMP_LIB
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RADC() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ Interface Blocks -----------------------
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
 INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE 
!------------------------
!------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K, NO_OF_THREADS
  REAL (8) :: ZNORM, MU, RMS, EN, T1, T2
  REAL (8), DIMENSION(:), ALLOCATABLE :: CP2
  REAL (8) :: GSTP  
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
   IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!

  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!

!
  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:N))
!
  G = 0.0D0
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
!
  OPEN(7, FILE = 'imagcir-th-out.txt')
  Write(7,*)  'Number of Threads =', NO_OF_THREADS
  WRITE(7,900) OPTION 
  WRITE(7,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,910) G_3D
  WRITE(7,903) G_CIR
  WRITE(7,909) D_Z
  WRITE(7,*)
  WRITE(7,905) N
  WRITE(7,906) DX
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation circularly-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F16.7)
  903 FORMAT('  Nonlinearity G_CIR =',F16.7)
  909 FORMAT('  Axial trap parameter =',F7.3)
  905 FORMAT(' # Space Stp: NX = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
!
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates and restore normalization.
  CALL NORM(CP,  ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP
! RADC() calculates the r.m.s radius RMS.
  CALL RAD(CP,  RMS)
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)  
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0) 
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<r>', 6X, '|Psi(0)|^2')   
  1003 FORMAT ('Initial : ', 4X, F11.4, F12.4,F12.5, 2F11.5)
!
!   OPEN(1, FILE = 'imagcir-th-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_CIR / DFLOAT(NSTP)    
    G = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)
      CALL LU(CP)
      CALL NORM(CP, ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP,   RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1005 FORMAT('After NSTP iter.:',F8.4, F12.5,F12.5, 2F11.5)
!
!    OPEN(2, FILE = 'imagcir-th-den-nstp.txt')
!     CALL WRITE_DENSITY(2, CP2)
!    CLOSE(2)
!
  ELSE
    G = XOP * G_CIR
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    CALL NORM(CP,   ZNORM)
  END DO
  IF(NPAS /= 0)THEN    
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP,  RMS)
    WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1008 FORMAT('After NPAS iter.:',F8.4, F12.5,F12.5, 2F11.5)
!
!    OPEN(3, FILE = 'imagcir-th-den-npas.txt')
!     CALL WRITE_DENSITY(3, CP2)
!    CLOSE(3)
!
  END IF
!
  DO K = 1, NRUN ! NRUN iterations to check convergence
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    CALL NORM(CP,   ZNORM)
  END DO
  IF(NRUN /= 0)THEN    
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP 
    CALL RAD(CP,  RMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1006 FORMAT('After NRUN iter.:',F8.4, F12.5,F12.5, 2F11.5)
  END IF
!
    OPEN(4, FILE = 'imagcir-th-den.txt')
      CALL WRITE_DENSITY(4, CP2)
    CLOSE(4)
!  
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time:', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time:', INT(T2-T1), ' seconds' 
  CLOSE (7)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

!
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : X, X2, X3, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CTT, CBE
  
  IMPLICIT NONE
!
 
  ALLOCATE(CBE(0:N-1))
!
  ALLOCATE(X(0:N))   
  ALLOCATE(X2(0:N))  
  ALLOCATE(X3(0:N))   
  ALLOCATE(V(0:N))
  ALLOCATE(CP(0:NX))
  ALLOCATE(CAL(0:NX))   
  ALLOCATE(CGA(0:NX))
  ALLOCATE(CTT(0:NX))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, X2, X3, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CTT, CBE
  
  IMPLICIT NONE
  
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
!
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(X3)) DEALLOCATE(X3)  
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(CAL)) DEALLOCATE(CAL)
  IF (ALLOCATED(CGA)) DEALLOCATE(CGA)
  IF (ALLOCATED(CTT)) DEALLOCATE(CTT)
!
END SUBROUTINE FREE_VARIABLES


SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables
! Calculates the initial wave function CP
  USE COMM_DATA, ONLY : N, NX, PI
  USE GPE_DATA, ONLY : DX, X, X2, X3, CP 
  IMPLICIT NONE
  REAL (8) :: PI4
  INTEGER :: J 
!
  PI4 = SQRT(PI)
  !$OMP PARALLEL DO PRIVATE(J)
  DO J = 0, N
    X(J) = J * DX
    X2(J) = X(J) * X(J)
    X3(J) = X(J) * X2(J)
    CP(J) = EXP(-X2(J) / 2.D0) / PI4
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : XOP, X2, V
  IMPLICIT NONE
  INTEGER :: I

  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 0, NX
    V(I) = XOP * X2(I) / 2.0D0
  END DO
  !$OMP END PARALLEL DO
!
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF() 
! Calculates the coefficients needed in subroutine lu.
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : DX, DT, X  
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, CAIM, CAI0
!
  DX2 = DX*DX
  CAIPMX = -DT/(2.D0*DX2)
  CAI0 = 1.D0 + DT/DX2
  CAL(1) = 1.D0
  CGA(1) = -1.D0/(CAI0+CAIPMX+DT/(4.D0*DX*X(1)))
  DO J = 1, NX
     CTT(J) = -DT/(4.D0*DX*X(J))
     CAIMX(J) = CAIPMX - CTT(J)
     CAIM = CAIPMX + CTT(J)
     CAL(J+1) = CGA(J)*CAIM
     CGA(J+1) = -1.D0/(CAI0+(CAIPMX+DT/(4.D0*DX*X(J+1)))*CAL(J+1))      
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
!-------------------------------------------------
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8) :: P2, TMP
  INTEGER :: I
!
  !$OMP PARALLEL DO PRIVATE(I, P2, TMP)
  DO I = 0, N
    P2 = CP(I) * CP(I)
    TMP = DT * (V(I) + G * P2) 
    CP(I) = CP(I) * EXP(-TMP)
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8) :: CXX
  INTEGER :: I
!
  CBE(1) = 0.D0
  DO I = 1, NX
     CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPMX-CTT(I)*(CP(I+1)-CP(I-1))
     CBE(I+1) = CGA(I)*(CAIMX(I)*CBE(I)-CXX)
  END DO
  CP(N) = 0.0D0
 
  DO I = N, 1, -1
     CP(I-1) = CAL(I)*CP(I) + CBE(I)
  END DO      
 
END SUBROUTINE LU

SUBROUTINE CHEM(CP, MU, EN)
! Calculates the chemical potential MU and energy EN.  CP is the wave
! function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : X, DX, V, G 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
 
  REAL (8), DIMENSION(0:N) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:N) :: DCP, EMP1D
!
  DCP = DIFF(CP, DX)
  DP2 = DCP*DCP
  P2 = CP * CP
  GP2 = G * P2
!   
      TMP1D = (V + GP2 )*P2 + DP2
      EMP1D = (V + GP2/2.D0)*P2 + DP2    
!  
  MU = 2.D0*PI*SIMP(X*TMP1D, DX)
  EN = 2.D0*PI*SIMP(X*EMP1D, DX)
END SUBROUTINE CHEM


SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to
! unity.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------   
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: CP2
  INTEGER :: I
! 
 !$OMP PARALLEL DO
   DO I =0,N
  CP2(I) = CP(I)*CP(I)*X(I)
   END DO
!$OMP END PARALLEL DO
  ZNORM = SQRT(2.0D0*PI*SIMP(CP2, DX))
 !$OMP PARALLEL DO
 DO I =0,N
  CP(I) = CP(I)/ZNORM
 END DO
!$OMP END PARALLEL DO
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
! Calculates the root mean square radius RMS.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X3
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: CP2
!   
  CP2 = X3*CP*CP
  RMS = SQRT(2.0D0*PI*SIMP(CP2, DX))
END SUBROUTINE RAD

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
  USE COMM_DATA, ONLY : N
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I  ! 
 
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)

! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

!# File name : imagcir-th.f90


==> BEC-GP-OMP-FOR/src/imagsph-th.f90 <==
!#  File name : imagsph-th.f90	!# Last modified : 26 April 2017
!#  Fortran program for Gross-Pitaevskii equation in two space dimensions 
!#  spherically-symmetric trap by imaginary time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 3000, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
! NUMBER_OF_THREADS : Number of processing units to run program.
  INTEGER, PARAMETER :: NSTP=0, NPAS = 200000, NRUN = 20000
   INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0 ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  REAL (8), PARAMETER :: AHO = 1.D-6
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO
  REAL (8), PARAMETER :: DX = 0.0025D0, DT = 0.00002D0
  INTEGER, PARAMETER  :: NATOMS = 2000
  REAL (8), PARAMETER :: AS = 94.351186D0*Bohr_a0
  REAL (8), PARAMETER :: G_3D = 4.D0*PI*AS*NATOMS
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, V, CP
  REAL (8) :: XOP, G
     
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N, NX
  REAL (8), DIMENSION(:), ALLOCATABLE :: CAL, CGA, CBE
  REAL (8) :: CAIPM
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_1D
  USE COMM_DATA
  USE GPE_DATA
 ! USE UTIL, ONLY : NORMS, RADS
  USE OMP_LIB
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORMS() calculates the norm and 
! normalizes the wave function, CHEM() and RADS() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ Interface Blocks -----------------------
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
 INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
!
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE 
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K,   NO_OF_THREADS
   REAL (8):: ZNORM, MU, RMS, EN, T1, T2, GSTP 
   REAL (8),DIMENSION(0:N)::CP2
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
   IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!

!
  CALL ALLOCATE_VARIABLES()
!
  G = 0.0D0
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
!
  OPEN(7, FILE = 'imagsph-th-out.txt')
    Write(7,*)  'Number of Threads =', NO_OF_THREADS

  WRITE(7,900) OPTION 
  WRITE(7,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G_3D
  WRITE(7,*)
  WRITE(7,905) N
  WRITE(7,906) DX
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation spherically-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  903 FORMAT('  Nonlinearity G_3D =',F16.7)
  905 FORMAT(' # Space Stp: NX = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
!
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORMS() calculates and restore normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
! RADS() calculates the r.m.s radius RMS.
  CALL RAD(CP,  RMS)
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)  
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, (CP(1)/X(1))**2
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<r>', 6X, '|Psi(0)|^2')   
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
!   CP2=CP*CP
!   OPEN(1, FILE = 'imagsph-th-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_3D / DFLOAT(NSTP)    
    G = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)
      CALL LU(CP)
      CALL NORM(CP, ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, (CP(1)/X(1))**2
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.5, 2F11.5)
!    CP2=CP*CP
!    OPEN(2, FILE = 'imagsph-th-den-nstp.txt')
!     CALL WRITE_DENSITY(2, CP2)
!    CLOSE(2)
!
  ELSE
    G = XOP * G_3D
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    CALL NORM(CP, ZNORM)
  END DO
  IF(NPAS /= 0)THEN    
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, (CP(1)/X(1))**2
    1008 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
!    CP2=CP*CP
!    OPEN(3, FILE = 'imagsph-th-den-npas.txt')
!     CALL WRITE_DENSITY(3, CP2)
!    CLOSE(3)
!
  END IF
!
  DO K = 1, NRUN ! NRUN iterations to check convergence
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    CALL NORM(CP, ZNORM)
  END DO
  IF(NRUN /= 0)THEN    
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, (CP(1)/X(1))**2
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  END IF
!
     CP2=CP*CP
    OPEN(4, FILE = 'imagsph-th-den.txt')
      CALL WRITE_DENSITY(4, CP2)
    CLOSE(4)
!  
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time:', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time:', INT(T2-T1), ' seconds' 
  CLOSE (7)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

!
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : X, X2, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CBE
 
  IMPLICIT NONE
!
  
  ALLOCATE(CBE(0:N-1))
!
  ALLOCATE(X(0:N))   
  ALLOCATE(X2(0:N))    
  ALLOCATE(V(0:N))
  ALLOCATE(CP(0:NX))
  ALLOCATE(CAL(0:NX))   
  ALLOCATE(CGA(0:NX))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, X2, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CBE
 
  IMPLICIT NONE
 
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
!
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)     
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(CAL)) DEALLOCATE(CAL)
  IF (ALLOCATED(CGA)) DEALLOCATE(CGA)
!
END SUBROUTINE FREE_VARIABLES


SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables
! Calculates the initial wave function CP
  USE COMM_DATA, ONLY : N, NX, PI
  USE GPE_DATA, ONLY : DX, X, X2, CP 
  IMPLICIT NONE
  REAL (8) :: PI4
  INTEGER :: J 
!
  PI4 = SQRT(PI*SQRT(PI)) ! (PI)^(3/4)
  !$OMP PARALLEL DO PRIVATE(J)
  DO J = 0, N
    X(J) = J * DX
    X2(J) = X(J) * X(J)
    CP(J) = X(J) * EXP(-X2(J) / 2.D0) / PI4
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : XOP, X2, V
  IMPLICIT NONE
  INTEGER :: I

  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 0, NX
    V(I) = XOP * X2(I) / 2.0D0
  END DO
  !$OMP END PARALLEL DO
!
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF() 
! Calculates the coefficients needed in subroutine lu.
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : DX, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, CAI0
!
  DX2 = DX*DX
  CAIPM = -DT/(2.D0*DX2)
  CAI0 = 1.D0 + DT/DX2
  CAL(NX) = 0.D0
  CGA(NX) = -1.D0/CAI0      
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))      
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : V, G, X
  IMPLICIT NONE
!-------------------------------------------------
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8) :: P2, TMP
  INTEGER :: I
!
  CP(0) = 0.D0
  !$OMP PARALLEL DO PRIVATE(I, P2, TMP)
  DO I = 1, N
    P2 = CP(I)/X(I) * CP(I)/X(I)
    TMP = DT * (V(I) + G * P2) 
    CP(I) = CP(I) * EXP(-TMP)
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8) :: CXX
  INTEGER :: I
!   
  CBE(NX) = CP(N)
  DO I = NX, 1, -1
     CXX = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
     CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
  END DO
  CP(0) = 0.D0
  DO I = 0, NX
     CP(I+1) = CAL(I)*CP(I) + CBE(I)
  END DO
END SUBROUTINE LU

SUBROUTINE CHEM(CP, MU, EN)
! Calculates the chemical potential MU and energy EN.  CP is the wave
! function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : X2, DX, V, G 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(1:SIZE(CP)-1) :: P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: DCP, TMP1D, EMP1D
!
  DCP = DIFF(CP, DX)
  DP2 = DCP(1:)*DCP(1:)
  P2 = CP(1:)*CP(1:)
  GP2 = G * P2
!   
      TMP1D(0) = DP2(1)
      TMP1D(1:) = (V(1:) + GP2/X2(1:))*P2 + DP2
      EMP1D(0) = DP2(1)
      EMP1D(1:) = (V(1:) + GP2/X2(1:)/2.D0)*P2 + DP2    
! 
  MU = 4.D0*PI*SIMP(TMP1D, DX)
  EN = 4.D0*PI*SIMP(EMP1D, DX)
END SUBROUTINE CHEM


SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to
! unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, PI
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:N) :: P2
!   
  P2 = CP*CP
  ZNORM = SQRT(4.0D0*PI*SIMP(P2, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
! Calculates the root mean square radius RMS.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, X2, PI
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: CP2
!   
  CP2 = X2*CP*CP
  RMS = SQRT(4.0D0*PI*SIMP(CP2, DX))
END SUBROUTINE RAD

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
 DO I = 0, N
    IF (I == 0) THEN
        WRITE(FUNIT, 999) X(I), U2(1)/X(1)**2
    ELSE
        WRITE(FUNIT, 999) X(I), U2(I)/X(I)**2
    END IF
  END DO
!  DO I = 0, N
!    WRITE(FUNIT, 999) X(I), U2(I)
!  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

!# File name : imagsph-th.f90


==> BEC-GP-OMP-FOR/src/real1d-th.f90 <==
!#  File name : real1d-th.f90	!# Last modified : 26 April 2017
!#  Fortran program for Gross-Pitaevskii equation in one-dimensional 
!#  harmonic trap by real time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 3000, N2 = N/2, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
! NUMBER_OF_THREADS : Number of processing units to run program.
  INTEGER, PARAMETER :: NSTP = 1000000, NPAS = 100, NRUN = 40000
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0  ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS =0 deactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  REAL (8), PARAMETER :: AHO = 1.D-6
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0)
  REAL (8), PARAMETER :: DX = 0.01D0, DT = 0.0001D0
  INTEGER, PARAMETER  :: NATOMS = 2000
  REAL (8), PARAMETER :: AS = 74.103248D0*Bohr_a0
  REAL (8), PARAMETER :: GAMMA = 1.D0
  REAL (8), PARAMETER :: DRHO = 0.5D0, DRHO2 = DRHO * DRHO
  REAL (8), PARAMETER :: G_1D = 4.D0*PI*AS*NATOMS/(2.D0*PI*DRHO2)
  REAL (8), PARAMETER :: G_3D = G_1D*2.D0*PI*DRHO2
  REAL (8), PARAMETER :: GPAR = 0.5D0
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, V
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CP
  REAL (8) :: XOP, G
  INTEGER :: NO_OF_THREADS 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CAL, CGA, CBE
  COMPLEX (8) :: CAIPM
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_1D
  USE COMM_DATA
  USE GPE_DATA
 ! USE UTIL, ONLY : NORM, RAD
  USE OMP_LIB
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ Interface Blocks -----------------------
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
 INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE

      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP2
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE 
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, RMS, EN, T, T1, T2
  REAL (8), DIMENSION(:), ALLOCATABLE :: CP2
  REAL (8) :: GSTP  
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
    IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!

  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!

!
  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX))
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!
  OPEN(7, FILE = 'real1d-th-out.txt')
 
  Write(7,*)  'Number of Threads =', NO_OF_THREADS
! 
 WRITE(7,900) OPTION 

  WRITE(7,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,910) G_3D
  WRITE(7,903) G_1D
  WRITE(7,904) GAMMA
  WRITE(7,909) DRHO
  WRITE(7,*)
  WRITE(7,905) N
  WRITE(7,906) DX
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  WRITE(7, 1012) GPAR 
  WRITE(7,*)
  WRITE(7,1001)
  WRITE(7,1002)
  WRITE(7,1001)  
  900 FORMAT(' Real time propagation 1d,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F16.7)
  903 FORMAT('  Nonlinearity G_1D =',F16.7)
  904 FORMAT('  Parameter of trap: GAMMA =',F7.2)
  909 FORMAT('  Transverse trap parameter =',F7.3)
  905 FORMAT(' # Space Stp: NX = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  1012 FORMAT(' * Change for dynamics: GPAR = ',F11.3, ' *')
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<x>', 6X, '|Psi(0)|^2')   
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.4, 2F11.4)
!
!   OPEN(1, FILE = 'real1d-th-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
! NORM() calculates and restore normalization.
! CHEM() calculates the chemical potential MU and energy EN.
! RAD() calculates the r.m.s radius RMS.

  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_1D / DFLOAT(NSTP)    
    G = 0.D0
    CALL NORM(CP,  ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2) 
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)
      CALL LU(CP)
    END DO
    CALL NORM(CP,  ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.4, 2F11.4)
!
!    OPEN(2, FILE = 'real1d-th-den-nstp.txt')
!     CALL WRITE_DENSITY(2, CP2)
!    CLOSE(2)
!
  ELSE
    G = XOP * G_1D
    CALL NORM(CP,  ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2) 
  END IF
!
  T = 0.D0  
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'real1d-th-dyna.txt')
!
  DO K = 1, NPAS ! NPAS iterations transient
     T = T + DT
    CALL CALCNU(CP, DT)
    CALL LU(CP)
      IF (MOD(K, 100) == 0) THEN
        CP2 = ABS(CP)**2
        CALL RAD(CP2,  RMS)
        WRITE(8,1006) T*XOP, RMS
      END IF
  END DO
  IF(NPAS /= 0)THEN    
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2,  RMS)
    WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1008 FORMAT('After NPAS iter.:',F8.4, 2F12.4, 2F11.4)
!
    OPEN(3, FILE = 'real1d-th-den.txt')
     CALL WRITE_DENSITY(3, CP2)
    CLOSE(3)
!
  END IF
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
! 
  DO K = 1, NRUN ! NRUN iterations to check convergence
    T = T + DT
    CALL CALCNU(CP, DT)
    CALL LU(CP)
      IF (MOD(K, 50) == 0) THEN
        CP2 = ABS(CP)**2
        CALL RAD(CP2,  RMS)
        WRITE(8,1006) T*XOP, RMS
      END IF
  END DO
  CLOSE (8)
  IF(NRUN /= 0)THEN   
    CALL NORM(CP,  ZNORM) 
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2 
    CALL RAD(CP2,  RMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.4, 2F11.4)
!
!    OPEN(4, FILE = 'real1d-th-den-nrun.txt')
!      CALL WRITE_DENSITY(4, CP2)
!    CLOSE(4)
!  
  END IF
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time:', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time:', INT(T2-T1), ' seconds' 
  CLOSE (7)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

!
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : X, X2, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CBE
!  USE UTIL, ONLY : TMPX
  IMPLICIT NONE
!
!  ALLOCATE(TMPX(0:N))
  ALLOCATE(CBE(0:N-1))
!
  ALLOCATE(X(0:N))   
  ALLOCATE(X2(0:N))   
  ALLOCATE(V(0:N))
  ALLOCATE(CP(0:NX))
  ALLOCATE(CAL(0:NX))   
  ALLOCATE(CGA(0:NX))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, X2, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CBE
!  USE UTIL, ONLY : TMPX
  IMPLICIT NONE
!  IF (ALLOCATED(TMPX)) DEALLOCATE(TMPX)
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
!
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(CAL)) DEALLOCATE(CAL)
  IF (ALLOCATED(CGA)) DEALLOCATE(CGA)
!
END SUBROUTINE FREE_VARIABLES


SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables
! Calculates the initial wave function CP
  USE COMM_DATA, ONLY : N, NX, N2, PI,NSTP 
  USE GPE_DATA, ONLY : GAMMA, DX, X, X2, CP 
  IMPLICIT NONE
  REAL (8) :: PI4,TX,TMP
  INTEGER :: I
!
 FORALL (I=0:N) X(I) = (I-N2)*DX
  X2 = X*X
  PI4 = SQRT(SQRT(PI/GAMMA))
!         
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real1d < imag1d-den.txt"
     DO I = 0,N
        READ (*,*)TX, TMP	  !READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
        CP(I) = SQRT(TMP)
     END DO
  ELSE 
   CP = EXP(-X2*GAMMA/2.D0)/PI4
  END IF
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : XOP, X2, V, GAMMA
  IMPLICIT NONE
  REAL (8) :: GAMMA2
  INTEGER :: I
  GAMMA2 = GAMMA * GAMMA
  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 0, NX
    V(I) = XOP * GAMMA2 * X2(I) / 2.0D0
  END DO
  !$OMP END PARALLEL DO
!
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF() 
! Calculates the coefficients needed in subroutine lu.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : DX, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2
  COMPLEX (8) :: CAI0, CDT
!
  CDT = DT/CI
  DX2 = DX*DX
  CAIPM = CDT/2.D0/DX2
  CAI0 = 1.D0-CDT/DX2
  CAL(NX) = 0.D0
  CGA(NX) = -1.D0/CAI0
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))    
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : V, G, CI
  IMPLICIT NONE
!-------------------------------------------------
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8) :: P2, TMP
  INTEGER :: I
!
  !$OMP PARALLEL DO PRIVATE(I, P2, TMP)
  DO I = 0, N
    P2 = ABS(CP(I)) * ABS(CP(I))
    TMP = DT * (V(I) + G * P2) 
    CP(I) = CP(I) * EXP(-CI*TMP)
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  COMPLEX (8),DIMENSION(0:N)  :: CXX
  INTEGER :: I
!
  CBE(NX) = CP(N)
   
  DO I = NX, 1, -1
     CXX(I) = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
     CBE(I-1) = CGA(I)*(CAIPM*CBE(I) - CXX(I))
  END DO
  
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NX
!     CP(I+1) = CAL(I)*CP(I) + CBE(I)
!  END DO
!  CP(0) = CP(N)
!  CP(1) = CP(NX)
!-----------------------------
! Boundary condition reflecting:
   CP(0) = 0.D0
 
   DO I = 0, NX-1
      CP(I+1) = CAL(I) * CP(I) + CBE(I)
   END DO
 
   CP(N) = 0.D0
!-----------------------------
END SUBROUTINE LU

SUBROUTINE CHEM(CP, MU, EN)
! Calculates the chemical potential MU and energy EN.  CP is the wave
! function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N,NX
  USE GPE_DATA, ONLY : DX, V, G 
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P, DCP, EMP1D
!
  P = ABS(CP)
  DCP = DIFF(P, DX)
  DP2 = DCP * DCP
  P2 = ABS(CP) * ABS(CP)
  GP2 = G * P2
!   
      TMP1D = (V + GP2 ) * P2 + DP2
      EMP1D = (V + GP2/2.D0) * P2 + DP2    
!  
  MU = SIMP(TMP1D, DX)
  EN = SIMP(EMP1D, DX)
END SUBROUTINE CHEM

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN)  :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: P, P2
!
  P = ABS(CP)
  P2 = P*P
  ZNORM = SQRT(SIMP(P2, DX))
!  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP2, RMS)
! Calculates the root mean square size RMS.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, X2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP2
  REAL (8), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
   INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
 REAL (8), DIMENSION(0:SIZE(CP2)-1) :: P2
!
  P2 = X2 * CP2
  RMS = SQRT(SIMP(P2, DX))
END SUBROUTINE RAD


PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

!# File name : real1d-th.f90


==> BEC-GP-OMP-FOR/src/real2d-th.f90 <==
!#  File name : real2d-th.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in two-dimensional 
!#  anisotropic trap by real time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 200, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 200, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 100000, NPAS = 100, NRUN = 5000
 
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
  REAL (8), PARAMETER :: TWO_PI = 2.D0*PI, FOU_PI3 = 4.D0*PI/3.D0
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0 ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores   
  INTEGER, PARAMETER :: NN = NX*NY
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, PI, SQR_2PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		  ! Unit of length (l = 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0) 	 	  ! Complex i
!  
  REAL (8), PARAMETER :: DX = 0.1D0, DY = 0.1D0, DT = 0.001D0	! DX, DY : SPACE STEPS and DT : TIME STEP 
  INTEGER, PARAMETER  :: NATOMS = 500			  ! Number of Atoms
  REAL (8), PARAMETER :: AS = 94.60134*Bohr_a0	 	  ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0, NU = 1.D0	  ! GAMMA and NU : Parameteres of Trap
  REAL (8), PARAMETER :: D_Z = 1.D0			  ! D_Z = Axial Gaussian Width = l/SQRT(Lambda)
!
  REAL (8), PARAMETER :: G_2D = 4.D0*PI*AS*NATOMS/(SQR_2PI*D_Z)	! G_2D : Nonlinearity in the two-dimensional GP equation
  REAL (8), PARAMETER :: G_3D = G_2D*SQR_2PI*D_Z		! G_3D : Three-dimensional nonlinearity 
  REAL (8), PARAMETER :: GPAR = 0.5D0 				! Change for dynamics
!
! OPTION  decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy+V(x,y)psi+G_2D|psi|^2 psi =i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G_2D|psi|^2 psi =i psi_t
  INTEGER, PARAMETER :: OPTION = 2 
! X(0:NX), Y(0:NY): Space mesh, V(0:NX,0:NY) : Potential, CP(0:NX,0:NY): Wave function 
!  REAL (8), DIMENSION(0:NX, 0:NY) :: V, R2
!  COMPLEX (8), DIMENSION(0:NX, 0:NY) :: CP
!  REAL (8), DIMENSION(0:NX) :: X, X2
!  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(NX, NY) :: VDD
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2
  REAL (8), DIMENSION(:, :), ALLOCATABLE :: V ,R2,P,P2
  COMPLEX (8), DIMENSION(:, :), ALLOCATABLE :: CP
  REAL (8) :: G, GSTP, XOP, DZ2, GAM2, ANU2 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CALA, CGAA, CALB, CGAB, CBE
!  COMPLEX (8), DIMENSION(0:NX) :: CALA, CGAA
!  COMPLEX (8), DIMENSION(0:NY) :: CALB, CGAB
  COMPLEX (8) :: CT0X, CT0Y
  COMPLEX (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_2D
   USE OMP_LIB
   USE COMM_DATA, ONLY : NX, NY, NX2, NY2, NSTP, NPAS, NRUN,NUMBER_OF_THREADS
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES
  END INTERFACE
 
   INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCULATE_TRAP()
     END SUBROUTINE CALCULATE_TRAP
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE COEF()
       IMPLICIT NONE
     END SUBROUTINE COEF
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCNU()
       IMPLICIT NONE 
     END SUBROUTINE CALCNU
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUX()
       IMPLICIT NONE 
     END SUBROUTINE LUX
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUY()
       IMPLICIT NONE
     END SUBROUTINE LUY
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE RAD(CP2, RMS)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP2
       REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DENSITY_1DX
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DENSITY_1DY
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: K, NO_OF_THREADS
  REAL (8) :: ZNORM, MU, EN, T, T1, T2
    REAL (8), DIMENSION(:,:), ALLOCATABLE :: CP2 
  REAL (8), DIMENSION(3) :: RMS
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
! 

    IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!

  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT

   CALL ALLOCATE_VARIABLES()
   ALLOCATE(CP2(0:NX, 0:NY))


!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
!
  OPEN(17, FILE = 'real2d-th-out.txt')
  OPEN(14, FILE = 'real2d-th-rms.txt')  
  Write(17,*)  'Number of Threads =', NO_OF_THREADS 
!
  WRITE(17,900) OPTION 
  WRITE(14,900) OPTION 
  WRITE(17,*) 
  WRITE(14,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0 
  WRITE(17,910) G_3D 
  WRITE(17,903) G_2D 
  WRITE(17,904) GAMMA, NU
  WRITE(17,909) D_Z
  WRITE(17,*)
  WRITE(17,905) NX, NY
  WRITE(17,906) DX, DY 
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,*)
  WRITE(17, 1014) GPAR 
  WRITE(17,*)
  900 FORMAT(' Real time propagation 2d,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F16.6 )
  903 FORMAT('  Nonlinearity G_2D =',F16.6 )
  904 FORMAT('  Parameters of trap: GAMMA =',F7.2, ', NU =',F7.2)
  909 FORMAT('  Axial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!
  WRITE (17, 1001)
  WRITE (17, 1002)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (14, 1011)
  WRITE (14, 1001)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<rho>', 5X, '|Psi(0,0)|^2')
  1011 FORMAT ('Values of rms size:', 8X, '<x>', 13X, '<y>', 13X, '<rho>')
  1003 FORMAT ('Initial    : ', 4X,  F8.4, F12.3, F12.4, 2F11.3)
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
!  
   CP2 = ABS(CP)**2
!   OPEN(21, FILE = 'real2d-th-den-init.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2d-th-den-init1d_x.txt')
!   OPEN(12, FILE = 'real2d-th-den-init1d_y.txt')
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!
  IF(NSTP /= 0)THEN
     GSTP = XOP*G_2D/DFLOAT(NSTP)
     G = 0.D0
     CALL NORM(CP,ZNORM)	! NORM() calculates norm and restores normalization.
     CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
     CP2 = ABS(CP)**2
     CALL RAD(CP2, RMS)		! RAD() calculates the r.m.s radius RMS.
     WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
     WRITE (14, 1013) RMS(1:3)
! 
     DO K = 1, NSTP 		! NSTP iterations to introduce the nonlinearity
       G = G + GSTP
       CALL CALCNU()
       CALL LUX()
       CALL LUY()
     END DO
     CALL NORM(CP,ZNORM)
     CALL CHEM(CP, MU, EN)
     CP2=ABS(CP)**2
     CALL RAD(CP2, RMS)
     WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
     WRITE (14, 1015) RMS(1:3)
     1005 FORMAT('After NSTP iter.:',  F8.4, F12.3, F12.4, 2F11.3)
     1015 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5) 
!  
!   OPEN(21, FILE = 'real2d-th-den-nstp.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2d-th-den-nstp1d_x.txt')
!   OPEN(12, FILE = 'real2d-th-den-nstp1d_y.txt')
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!
  ELSE
    G = XOP*G_2D
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN) 
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)  
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (14, 1013) RMS(1:3) 
  END IF
!
  T=0.D0
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'real2d-th-dyna.txt')
! 
  DO K = 1, NPAS ! NPAS iterations transient
     T = T + DT
     CALL CALCNU()
     CALL LUX()
     CALL LUY()
      IF (MOD(K,20).EQ.0) THEN
       CP2=ABS(CP)**2
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3)
      END IF
  END DO
  IF(NPAS /= 0)THEN 
    CALL NORM(CP,ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (17, 1006) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (14, 1016) RMS(1:3)
    1006 FORMAT('After NPAS iter.:', F8.4, F12.3, F12.4, 2F11.3)
    1016 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
  END IF
!  
  OPEN(21, FILE = 'real2d-th-den.txt')
    CALL WRITE_DENSITY(21, CP2)
  CLOSE(21)
  OPEN(11, FILE = 'real2d-th-den1d_x.txt')
  OPEN(12, FILE = 'real2d-th-den1d_y.txt')
    CALL DENSITY_1DX(11, CP2, DEN1X)
    CALL DENSITY_1DY(12, CP2, DEN1Y)
  CLOSE(11)
  CLOSE(12)
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
!
  DO K = 1, NRUN	! NRUN iterations to study a nonstationary problem
    T = T + DT 
    CALL CALCNU()
    CALL LUX()
    CALL LUY()
     IF (MOD(K,20).EQ.0) THEN
      CP2 = ABS(CP)**2
      CALL RAD(CP2, RMS)
      WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3)
     END IF
  END DO
  CLOSE(8)
  IF(NRUN /= 0)THEN 
    CALL NORM(CP,ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (14, 1017) RMS(1:3)
    1007 FORMAT('After NRUN iter.:', F8.4, F12.3, F12.4, 2F11.3)
    1017 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
    1014 FORMAT(' * Change for dynamics: GPAR = ',F11.3,' *')
!  
!   OPEN(21, FILE = 'real2d-th-den-nrun.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2d-th-den-nrun1d_x.txt')
!   OPEN(12, FILE = 'real2d-th-den-nrun1d_y.txt')
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
! 
  END IF

  CALL FREE_VARIABLES()
   IF (ALLOCATED(CP2)) DEALLOCATE(CP2)

! 
  

!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  1008 FORMAT(4F10.4)
! 
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

 
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, R2, P, P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CBE
 
  IMPLICIT NONE
!
  
  ALLOCATE(CBE(0:MAXVAL([NX,NY])-1))
!
  ALLOCATE(X(0:NX), X2(0:NX))   
  ALLOCATE(Y(0:NY), Y2(0:NY))   
  ALLOCATE(V(0:NX, 0:NY))
  ALLOCATE(CP(0:NX, 0:NY))
  ALLOCATE(R2(0:NX, 0:NY))
  ALLOCATE(P(0:NX, 0:NY))
  ALLOCATE(P2(0:NX, 0:NY))
  ALLOCATE(CALA(0:NX))   
  ALLOCATE(CGAA(0:NX))
  ALLOCATE(CALB(0:NY))   
  ALLOCATE(CGAB(0:NY))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
 
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, R2, P, P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CBE
  IMPLICIT NONE
 
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(Y)) DEALLOCATE(Y)   
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)   
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(R2)) DEALLOCATE(R2)
  IF (ALLOCATED(P)) DEALLOCATE(P)
  IF (ALLOCATED(P2)) DEALLOCATE(P2)
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
END SUBROUTINE FREE_VARIABLES
!




SUBROUTINE INITIALIZE(CP)
! Routine that initializes the constant and variables and calculates the initial wave function CP.
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI, NSTP
  USE GPE_DATA, ONLY : GAMMA, DX, DY, X, X2, Y, Y2, R2, NU, GAM2, ANU2
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) ::  QR_GAM, TX, TY, TMP
  INTEGER :: I, J
!  
  GAM2 = GAMMA*GAMMA
  ANU2 = NU*NU
  QR_GAM = SQRT(SQRT(NU*GAMMA)/PI)
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
  FORALL (I=0:NX) R2(I,:) = X2(I) + Y2
!         
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real2d < imag2d-den.txt"
    DO I = 0,NX
      DO J = 0,NY 
        READ (*, *)TX, TY, TMP
        CP(I,J) = SQRT(TMP)
      END DO
    END DO
  ELSE 
    FORALL (I=0:NX) TMP2D(I,:) = (GAMMA*X2(I) + NU*Y2)/2.D0
    CP = QR_GAM*EXP(-TMP2D)
  END IF
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY :  XOP, GAM2, X2, Y2, V, ANU2
  IMPLICIT NONE
  INTEGER :: I
!
  DO I = 0, NX
    V(I,:) = XOP * (GAM2*X2(I) + ANU2*Y2) / 2.0D0
  END DO
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!   Calculates the coefficients needed in subroutine LUX and LUY
  USE COMM_DATA, ONLY : NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2, DXX, DYY
  COMPLEX (8) :: CDT
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  CDT = CI*DT
  CA0 = 1.D0+CDT*DXX
  CA0R = 1.D0-CDT*DXX
  CB0 = 1.D0+CDT*DYY
  CB0R = 1.D0-CDT*DYY
!
  CT0X = -CDT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -CDT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU() ! Exact solution
  ! Solves the partial differential equation with the potential and 
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY 
  USE GPE_DATA, ONLY : DT, CI, V, G, CP, P, P2
  IMPLICIT NONE
  INTEGER :: I, J
!  REAL (8), DIMENSION(0:SIZE(CP,1)-1, 0:SIZE(CP,2)-1) :: TMP
 REAL (8), DIMENSION(0:NX, 0:NY) :: TMP
!
  !$OMP PARALLEL DO PRIVATE(I, J)
    DO J = 0, NY; DO I = 0, NX 
      P(I,J) = ABS(CP(I,J))
      P2(I,J) = P(I,J) * P(I,J)
      TMP(I,J) = DT * ( V(I,J) + G * P2(I,J) )
      CP(I,J) = CP(I,J) * EXP(-CI*TMP(I,J))
    END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LUX()
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE GPE_DATA, ONLY : CP
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA
  IMPLICIT NONE 
   COMPLEX (8), DIMENSION(0:NXX) :: CBE
!
  INTEGER :: I, J
  COMPLEX (8) :: CXX
!
  !$OMP PARALLEL DO PRIVATE(I,J, CXX, CBE)
  DO J = 0, NY
    CBE(NXX) = CP(NXX,J)
    DO I = NXX, 1, -1
      CXX = -CT0X*CP(I+1,J) + CA0R*CP(I,J)-CT0X*CP(I-1,J)
      CBE(I-1) = CGAA(I) * (CT0X*CBE(I)-CXX)
    END DO
    CP(0,J) = 0.0D0
    DO I = 0, NXX
      CP(I+1,J) = CALA(I)*CP(I,J) + CBE(I)
    END DO
    CP(NX,J) = 0.0D0
!-----------------------------
! Boundary condition periodic:
!      CP(0,J) = CP(NX,J)
!      CP(1,J) = CP(NXX,J)
!-----------------------------
  END DO
  !$OMP END PARALLEL DO

END SUBROUTINE LUX


SUBROUTINE LUY()
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CB0R, CT0Y, CALB, CGAB
  USE GPE_DATA, ONLY : CP
  IMPLICIT NONE 
  COMPLEX (8), DIMENSION(0:NYY) :: CBE
  INTEGER :: I, J 
  COMPLEX (8) :: CYY

  !$OMP PARALLEL DO PRIVATE(I, J,CYY, CBE)
   DO I = 0, NX
     CBE(NYY) = CP(I,NYY)
     DO J = NYY, 1, -1
       CYY = -CT0Y*CP(I,J+1) + CB0R*CP(I,J)-CT0Y*CP(I,J-1)
       CBE(J-1) = CGAB(J)*(CT0Y*CBE(J)-CYY)
     END DO
     CP(I,0) = 0.0D0
     DO J = 0, NYY
       CP(I,J+1) = CALB(J)*CP(I,J) + CBE(J)
     END DO
     CP(I,NY) = 0.0D0
!-----------------------------
! Boundary condition periodic:
!        CP(I,0) = CP(I,NY)
!        CP(I,1) = CP(I,NYY)
!-----------------------------
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
   USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------  
!  REAL (8), DIMENSION(0:SIZE(CP,1)-1,0:SIZE(CP,2)-1) :: P, TMP2D
  REAL (8), DIMENSION(0:NX,0:NY) :: P, TMP2D
!  
  P = ABS(CP)
  TMP2D = P*P
  ZNORM = INTEGRATE(TMP2D, DX, DY)
  !CP = CP/SQRT(ZNORM)
END SUBROUTINE NORM

SUBROUTINE RAD(P, RMS) 
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, R2, X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: P
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I,J
!  REAL (8), DIMENSION(0:SIZE(P,1)-1,0:SIZE(P,2)-1) :: TMP2D
   REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
!  
  FORALL(J=0:NY) TMP2D(:,J) = X2*P(:,J)
    RMS(1) = SQRT(INTEGRATE(TMP2D, DX, DY))
  FORALL(I=0:NX) TMP2D(I,:) = Y2*P(I,:)
    RMS(2) = SQRT(INTEGRATE(TMP2D, DX, DY))
  TMP2D = R2*P
    RMS(3) = SQRT(INTEGRATE(TMP2D, DX, DY))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY,NXX,NYY
  USE GPE_DATA, ONLY : DX, DY, V, G 
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  !----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
 !-------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P,  DPX, DPY, P2, GP2 
  REAL (8), DIMENSION(0:NX,0:NY) :: DP2, TMP2D, EMP2D 
!
  P = ABS(CP)
   DO I = 0, NX
    DPY(I,:) = DIFF(P(I,:), DY)
   END DO
   DO I = 0, NY
    DPX(:,I) = DIFF(P(:,I), DX)
   END DO
!
  P2 = P * P
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY  
! 
  TMP2D = (V + GP2)*P2 + DP2      
  EMP2D = (V + GP2/2.D0)*P2 + DP2    
!     
  MU = INTEGRATE(TMP2D, DX, DY)
  EN = INTEGRATE(EMP2D, DX, DY)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF
 
SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  INTEGER :: I, J
!
  DO I = 0, NX
     DO J = 0, NY
        WRITE(FUNIT, 999) X(I), Y(J), U2(I,J)
     END DO
     WRITE(FUNIT, *)
  END DO
  999 FORMAT(2F12.4, E17.5E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : X, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I
!
      DO I = 0, NX 
	 DE1DX(I) = SIMP(U2(I,:), DY)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DX

SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY
  USE GPE_DATA, ONLY : Y, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J
!
      DO J = 0, NY 
	 DE1DY(J) = SIMP(U2(:,J), DX)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DY

FUNCTION INTEGRATE(U, DX, DY) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, NX
!
  NX = SIZE(U,1)-1 
  FORALL (I = 0:NX) TMP1D(I) = SIMP(U(I,0:), DY)
  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

!# File name : real2d-th.f90


==> BEC-GP-OMP-FOR/src/real3d-th.f90 <==
!#  File name : real3d-th.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!#  anisotropic trap by real time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
  INTEGER, PARAMETER :: NX = 200, NXX = NX-1, NX2 = NX/2
  INTEGER, PARAMETER :: NY = 160, NYY = NY-1, NY2 = NY/2
  INTEGER, PARAMETER :: NZ = 120, NZZ = NZ-1, NZ2 = NZ/2
  INTEGER, PARAMETER :: NNN = NX*NY*NZ
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity. 
  INTEGER, PARAMETER :: NSTP = 40000, NPAS = 100, NRUN = 4000
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0 ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA
!
MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! Unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0)		 ! Complex i
!  
  REAL (8), PARAMETER :: DX = 0.1D0, DY = DX, DZ = DX	 ! DX, DY, DZ : SPACE STEPS
  REAL (8), PARAMETER :: DT = 0.002D0			 ! DT : TIME STEP 
 
  INTEGER, PARAMETER :: NATOMS = 500			 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 67.532483D0*Bohr_a0	 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0, ANU = 1.414214D0, LAMBDA = 2.D0	! NU, ANU, LAMBDA : Parameteres of Trap in x, y and z directions
! 
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS! 22.454D0 !		! Three-dim nonlinearity 
  REAL (8), PARAMETER :: GPAR = 0.5D0					! Change for dynamics
!
! OPTION   decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi+G0|psi|^2 psi=i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy-psi_zz+V(x,y,z)psi]/2+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2 
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential, 
! CP(0:NX,0:NY,0:NZ) : Wave function  
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2, Z, Z2
  REAL (8), DIMENSION(:,:,:), ALLOCATABLE :: V,  R2
  COMPLEX (8), DIMENSION(:,:,:), ALLOCATABLE :: CP
!  REAL (8), DIMENSION(0:NX) :: X, X2
!  REAL (8), DIMENSION(0:NY) :: Y, Y2
!  REAL (8), DIMENSION(0:NZ) :: Z, Z2
!  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: V, R2
!  COMPLEX (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: CP 
  REAL (8) :: G,  XOP
  INTEGER :: NO_OF_THREADS 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
 COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CALA, CGAA, CALB, CGAB, CALC, CGAC, CBE
!  COMPLEX (8), DIMENSION(0:NX) :: CALA, CGAA
!  COMPLEX (8), DIMENSION(0:NY) :: CALB, CGAB
 ! COMPLEX (8), DIMENSION(0:NZ) :: CALC, CGAC
  COMPLEX (8) :: CT0X, CT0Y, CT0Z
  COMPLEX (8) :: CA0, CB0, CC0, CA0R, CB0R, CC0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE OMP_LIB
  USE COMM_DATA !, ONLY : NX, NY, NZ, NX2, NY2, NZ2, NSTP, NPAS, NRUN,NUMBER_OF_THREADS
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ interface blocks -----------------------       
  INTERFACE 
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES
  END INTERFACE
! 
 INTERFACE 
    SUBROUTINE INITIALIZE()
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE COEF()
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU()
!      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
 !     REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUX(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUY(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!------------------------ 
  INTERFACE 
    SUBROUTINE LUZ(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP2
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!---------------------------
  INTERFACE
    SUBROUTINE WRITE_3D(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_3D
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE WRITE_2DXY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXY
  END INTERFACE
!----------------------------
  INTERFACE
    SUBROUTINE WRITE_2DXZ(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXZ
    END  SUBROUTINE DEN2DXZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXY
    END  SUBROUTINE DEN2DXY
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
    END  SUBROUTINE DEN1DZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DEN1DX
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DEN1DY
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DYZ
    END  SUBROUTINE DEN2DYZ
  END INTERFACE
!-------------------- END INTERFACE BLOCKS -----------------------
  INTEGER :: K,I,J,KK 
  REAL (8), DIMENSION(:,:,:), ALLOCATABLE :: CP2
!  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: CP2
!  <r> = RMS(1), <x> = RMS(2), <y> = RMS(3), <z> = RMS(4)
  REAL (8), DIMENSION(4) :: RMS
  REAL (8) :: GSTP 
  REAL (8) :: ZNORM, MU, EN, T, T1, T2, TMP
  REAL (8), DIMENSION(0:NZ) :: DEN1Z
  REAL (8), DIMENSION(0:NX, 0:NY) :: DEN2XY
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NX, 0:NZ) :: DEN2XZ
  REAL (8), DIMENSION(0:NY, 0:NZ) :: DEN2YZ
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE 
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
   IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!


  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  

 CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX, 0:NY, 0:NZ))


  OPEN(17, FILE = 'real3d-th-out.txt')
  OPEN(14, FILE = 'real3d-th-rms.txt')
 Write(17,*)  'Number of Threads =',     NO_OF_THREADS
!
  WRITE(17,900) OPTION 
  WRITE(14,900) OPTION 
  WRITE(17,*) 
  WRITE(14,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0 
  WRITE(17,903) G0 
  WRITE(17,904) GAMMA, ANU, LAMBDA
  WRITE(17,*)
  WRITE(17,905) NX, NY, NZ
  WRITE(17,906) DX, DY, DZ
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,*)
  WRITE(17, 1014) GPAR 
  WRITE(17,*)
  900 FORMAT(' Real time propagation 3D,   OPTION =',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0 ')
  903 FORMAT('  Nonlinearity G_3D =',F16.6)
  904 FORMAT('  Parameters of trap: NU =',F9.6, ', ANU =',F9.6, ', LAMBDA =',F9.6)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8, ', NZ = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6, ', DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  1014 FORMAT(' * Change for dynamics: GPAR = ',F11.3 ' *')
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!
  WRITE (17, 1001)
  WRITE (17, 1002)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (14, 1012)
  WRITE (14, 1001)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<r>', 5X, '|Psi(0,0,0)|^2')
  1012 FORMAT ('Values of rms size:', 5X, '<r>', 10X, '<x>', 10X, '<y>', 10X, '<z>')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.3, 2F11.3)
  1013 FORMAT (11X, 'Initial:', F12.5, 3F13.5)
!
    !$OMP PARALLEL DO PRIVATE(I, J, KK, TMP)
       DO  KK = 0, NZ; DO J = 0, NY;  DO I = 0, NX
         TMP = ABS(CP(I,J,KK))
         CP2(I,J,KK) = TMP * TMP
       END DO; END DO; END DO
       !$OMP END PARALLEL DO
  !OPEN(31, FILE = 'real3d-th-den-init.txt')
  !CALL WRITE_3D(31, CP2)
  !CLOSE(31)

  !OPEN(11, FILE = 'real3d-th-th-den-init1d_z.txt')
  !OPEN(12, FILE = 'real3d-th-den-init1d_x.txt')
  !OPEN(13, FILE = 'real3d-th-den-init1d_y.txt')
  !CALL DEN1DZ(11, CP2, DEN1Z)
  !CALL DEN1DX(12, CP2, DEN1X)
  !CALL DEN1DY(13, CP2, DEN1Y)
  !CLOSE(11)
  !CLOSE(12)
  !CLOSE(13)

  !OPEN(21, FILE = 'real3d-th-den-init2d_xz.txt')
  !OPEN(22, FILE = 'real3d-th-den-init2d_xy.txt')
  !OPEN(23, FILE = 'real3d-th-den-init2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'real3d-th-den-init3d_x0z.txt')
  !OPEN(33, FILE = 'real3d-th-den-init3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!   
  IF(NSTP /= 0 ) THEN
    GSTP = XOP*G0/DFLOAT(NSTP)    
    G = 0.D0
    CALL NORM(CP, ZNORM)	! NORM() calculates norm and restores normalization.
    CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
     !$OMP PARALLEL DO PRIVATE(I, J, KK, TMP)
       DO  KK = 0, NZ; DO J = 0, NY;  DO I = 0, NX
         TMP = ABS(CP(I,J,KK))
         CP2(I,J,KK) = TMP * TMP
       END DO; END DO; END DO
       !$OMP END PARALLEL DO
    CALL RAD(CP2, RMS)		! RAD() calculates the r.m.s radius RMS.
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1013) RMS(1:4) 
! 
    DO K = 1, NSTP		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU()
      CALL LUX(CP)
      CALL LUY(CP)
      CALL LUZ(CP)
    END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
      !$OMP PARALLEL DO PRIVATE(I, J, KK, TMP)
       DO  KK = 0, NZ; DO J = 0, NY;  DO I = 0, NX
         TMP = ABS(CP(I,J,KK))
         CP2(I,J,KK) = TMP * TMP
       END DO; END DO; END DO
       !$OMP END PARALLEL DO
    CALL RAD(CP2, RMS)
    WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1015) RMS(1:4)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.3, 2F11.3)
    1015 FORMAT (2X, 'After NSTP iter.:', F12.5, 3F13.5)  
!
    !OPEN(31, FILE = 'real3d-th-den-nstp.txt')
    !CALL WRITE_3D(31, CP2)
    !CLOSE(31)

    !OPEN(11, FILE = 'real3d-th-den-nstp1d_z.txt')
    !OPEN(12, FILE = 'real3d-th-den-nstp1d_x.txt')
    !OPEN(13, FILE = 'real3d-th-den-nstp1d_y.txt')
    !CALL DEN1DZ(11, CP2, DEN1Z)
    !CALL DEN1DX(12, CP2, DEN1X)
    !CALL DEN1DY(13, CP2, DEN1Y)
    !CLOSE(11)
    !CLOSE(12)
    !CLOSE(13)

    !OPEN(21, FILE = 'real3d-th-den-nstp2d_xz.txt')
    !OPEN(22, FILE = 'real3d-th-den-nstp2d_xy.txt')
    !OPEN(23, FILE = 'real3d-th-den-nstp2d_yz.txt')
    !CALL DEN2DXZ(21, CP2, DEN2XZ)
    !CALL DEN2DXY(22, CP2, DEN2XY)
    !CALL DEN2DYZ(23, CP2, DEN2YZ)
    !CLOSE(21)
    !CLOSE(22)
    !CLOSE(23)

    !OPEN(32, FILE = 'real3d-th-den-nstp3d_x0z.txt')
    !OPEN(33, FILE = 'real3d-th-den-nstp3d_xy0.txt')
    !CALL WRITE_2DXZ(32, CP2)
    !CALL WRITE_2DXY(33, CP2)
    !CLOSE(32)
    !CLOSE(33)
!   
  ELSE
    G = XOP*G0
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN) 
      !$OMP PARALLEL DO PRIVATE(I, J, KK, TMP)
       DO  KK = 0, NZ; DO J = 0, NY;  DO I = 0, NX
         TMP = ABS(CP(I,J,KK))
         CP2(I,J,KK) = TMP * TMP
       END DO; END DO; END DO
       !$OMP END PARALLEL DO
    CALL RAD(CP2, RMS)  
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1013) RMS(1:4) 
  END IF
!
  T = 0.D0
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'real3d-th-dyna.txt')  
!
  DO K = 1, NPAS ! NPAS iterations transient
     T = T + DT
     CALL CALCNU()
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
      IF (MOD(K,2).EQ.0) THEN
       !$OMP PARALLEL DO PRIVATE(I, J, KK, TMP)
       DO  KK = 0, NZ; DO J = 0, NY;  DO I = 0, NX
         TMP = ABS(CP(I,J,KK))
         CP2(I,J,KK) = TMP * TMP
       END DO; END DO; END DO
       !$OMP END PARALLEL DO
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP,  RMS(2), RMS(3), RMS(4)
      END IF
  END DO
  IF(NPAS /= 0)THEN   
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
      !$OMP PARALLEL DO PRIVATE(I, J, Kk, TMP)
       DO  KK = 0, NZ; DO J = 0, NY;  DO I = 0, NX
         TMP = ABS(CP(I,J,KK))
         CP2(I,J,KK) = TMP * TMP
       END DO; END DO; END DO
       !$OMP END PARALLEL DO
    CALL RAD(CP2, RMS)
    WRITE (17, 1006) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1016) RMS(1:4)
    1006 FORMAT('After NPAS iter.:',F8.4, 2F12.3, 2F11.3)
    1016 FORMAT (2X, 'After NPAS iter.:', F12.5, 3F13.5)
  END IF  
! 
   OPEN(31, FILE = 'real3d-th-den.txt')
    CALL WRITE_3D(31, CP2)
    CLOSE(31)

    OPEN(11, FILE = 'real3d-th-den1d_z.txt')
    OPEN(12, FILE = 'real3d-th-den1d_x.txt')
    OPEN(13, FILE = 'real3d-th-den1d_y.txt')
    CALL DEN1DZ(11, CP2, DEN1Z)
    CALL DEN1DX(12, CP2, DEN1X)
    CALL DEN1DY(13, CP2, DEN1Y)
    CLOSE(11)
    CLOSE(12)
    CLOSE(13)

    !OPEN(21, FILE = 'real3d-th-den2d_xz.txt')
    !OPEN(22, FILE = 'real3d-th-den2d_xy.txt')
    !OPEN(23, FILE = 'real3d-th-den2d_yz.txt')
    !CALL DEN2DXZ(21, CP2, DEN2XZ)
    !CALL DEN2DXY(22, CP2, DEN2XY)
    !CALL DEN2DYZ(23, CP2, DEN2YZ)
    !CLOSE(21)
    !CLOSE(22)
    !CLOSE(23)

    !OPEN(32, FILE = 'real3d-th-den3d_x0z.txt')
    !OPEN(33, FILE = 'real3d-th-den3d_xy0.txt')
    !CALL WRITE_2DXZ(32, CP2)
    !CALL WRITE_2DXY(33, CP2)
    !CLOSE(32)
    !CLOSE(33)
! 
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
!
  DO K = 1, NRUN	! NRUN iterations to study a nonstationary problem
     T = T + DT
     CALL CALCNU()
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
      IF (MOD(K,2).EQ.0) THEN
       !$OMP PARALLEL DO PRIVATE(I, J, KK, TMP)
       DO  KK = 0, NZ; DO J = 0, NY;  DO I = 0, NX
         TMP = ABS(CP(I,J,KK))
         CP2(I,J,KK) = TMP * TMP
       END DO; END DO; END DO
       !$OMP END PARALLEL DO
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP,  RMS(2), RMS(3), RMS(4)
      END IF
  END DO
  CLOSE (8)
  IF(NRUN /= 0)THEN   
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
       !$OMP PARALLEL DO PRIVATE(I, J, kK, TMP)
       DO  KK = 0, NZ; DO J = 0, NY;  DO I = 0, NX
         TMP = ABS(CP(I,J,KK))
         CP2(I,J,KK) = TMP * TMP
       END DO; END DO; END DO
       !$OMP END PARALLEL DO
    CALL RAD(CP2, RMS)
    WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1017) RMS(1:4)
    1007 FORMAT('After NRUN iter.:',F8.4, 2F12.3, 2F11.3)
    1017 FORMAT (2X, 'After NRUN iter.:', F12.5, 3F13.5)
!
  !  OPEN(31, FILE = 'real3d-th-den-nrun.txt')
  !  CALL WRITE_3D(31, CP2)
  !  CLOSE(31)

   ! OPEN(11, FILE = 'real3d-th-den-nrun1d_z.txt')
   ! OPEN(12, FILE = 'real3d-th-den-nrun1d_x.txt')
   ! OPEN(13, FILE = 'real3d-th-den-nrun1d_y.txt')
   ! CALL DEN1DZ(11, CP2, DEN1Z)
   ! CALL DEN1DX(12, CP2, DEN1X)
   ! CALL DEN1DY(13, CP2, DEN1Y)
   ! CLOSE(11)
   ! CLOSE(12)
   ! CLOSE(13)

    !OPEN(21, FILE = 'real3d-th-den-nrun2d_xz.txt')
    !OPEN(22, FILE = 'real3d-th-den-nrun2d_xy.txt')
    !OPEN(23, FILE = 'real3d-th-den-nrun2d_yz.txt')
    !CALL DEN2DXZ(21, CP2, DEN2XZ)
    !CALL DEN2DXY(22, CP2, DEN2XY)
    !CALL DEN2DYZ(23, CP2, DEN2YZ)
    !CLOSE(21)
    !CLOSE(22)
    !CLOSE(23)

    !OPEN(32, FILE = 'real3d-th-den-nrun3d_x0z.txt')
    !OPEN(33, FILE = 'real3d-th-den-nrun3d_xy0.txt')
    !CALL WRITE_2DXZ(32, CP2)
    !CALL WRITE_2DXY(33, CP2)
    !CLOSE(32)
    !CLOSE(33)
! 
  END IF     
  CALL FREE_VARIABLES()
  IF (ALLOCATED(CP2))    DEALLOCATE(CP2)
! 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  1008 FORMAT(5F10.4)
!   
END PROGRAM GROSS_PITAEVSKII_SSCN_3D

SUBROUTINE FREE_VARIABLES()
 ! USE UTIL, ONLY : TMPX, TMPY, TMPZ
  USE GPE_DATA, ONLY : X, Y, Z, X2, Y2, Z2, V, CP, R2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CALC, CGAC, CBE
  IMPLICIT NONE
  
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(Y)) DEALLOCATE(Y)   
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)   
  IF (ALLOCATED(Z)) DEALLOCATE(Z)   
  IF (ALLOCATED(Z2)) DEALLOCATE(Z2)
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(R2)) DEALLOCATE(R2)
 
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
  IF (ALLOCATED(CALC)) DEALLOCATE(CALC)
  IF (ALLOCATED(CGAC)) DEALLOCATE(CGAC)
END SUBROUTINE FREE_VARIABLES
!
SUBROUTINE ALLOCATE_VARIABLES()
!
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NZ, NUMBER_OF_THREADS
  USE GPE_DATA, ONLY : X, Y, Z, X2, Y2, Z2, V,  CP, R2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CALC, CGAC, CBE
 
  IMPLICIT NONE
 
  ALLOCATE(CBE(0:MAXVAL([NX,NY,NZ])-1))
!
  ALLOCATE(X(0:NX))   
  ALLOCATE(X2(0:NX))   
  ALLOCATE(Y(0:NY))   
  ALLOCATE(Y2(0:NY))   
  ALLOCATE(Z(0:NZ))   
  ALLOCATE(Z2(0:NZ))
  ALLOCATE(V(0:NX, 0:NY, 0:NZ))
  ALLOCATE(CP(0:NX, 0:NY, 0:NZ))
  ALLOCATE(R2(0:NX, 0:NY, 0:NZ))
  
  ALLOCATE(CALA(0:NX))   
  ALLOCATE(CGAA(0:NX))
  ALLOCATE(CALB(0:NY))   
  ALLOCATE(CGAB(0:NY))
  ALLOCATE(CALC(0:NZ))   
  ALLOCATE(CGAC(0:NZ))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE INITIALIZE()
!   Routine that initializes the constant and variables.
!   Calculates the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI, NSTP
  USE GPE_DATA, ONLY : OPTION, DX, DY, DZ, ANU, LAMBDA, GAMMA, X, Y, Z, X2, Y2, Z2, R2, CP
  IMPLICIT NONE
  !REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
  REAL (8) :: SP, PI34, TMP
  INTEGER :: I, J, K
!  
  PI34 = SQRT(PI*SQRT(PI)) ! PI^(3/4)
  SP = PI34 / SQRT(SQRT(ANU * LAMBDA * GAMMA))
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y
  Z2 = Z*Z
!
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO I = 0, NX; DO J = 0, NY;  DO K = 0, NZ
     R2(I,J,K) = X2(I) + Y2(J) + Z2(K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
! 
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real3d-th < imag3d-den.txt"
    DO I = 0, NX; DO J = 0, NY; DO K = 0, NZ
       READ(*,*) tmp  !READ OUTPUT IMAGTIME PROGRAM WITH SAME PARAMETERS 
       CP(I,J,K) = SQRT(tmp) 
    END DO; END DO; END DO
  ELSE
    !$OMP PARALLEL DO PRIVATE(TMP, I, J, K)
    DO I = 0, NX; DO J = 0, NY; DO K = 0, NZ
       TMP =  (GAMMA*X2(I) + ANU * Y2(J) + LAMBDA * Z2(K))
       CP(I,J,K) = EXP(-TMP/2.0D0)/SP
    END DO; END DO; END DO
    !$OMP END PARALLEL DO
  END IF 
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : XOP, GAMMA, ANU, LAMBDA, V, X2, Y2, Z2
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: ANU2, LAM2, GAM2
  GAM2 = GAMMA * GAMMA
  ANU2 = ANU * ANU
  LAM2 = LAMBDA * LAMBDA
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO I = 0, NX; DO J = 0, NY; DO K = 0, NZ
     V(I,J,K) = XOP *  (X2(I)*GAM2 + ANU2*Y2(J) + LAM2*Z2(K))/2.0D0
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!  Calculates the coefficients needed in subroutines LUX, LUY, LUZ.    
  USE COMM_DATA, ONLY : NXX, NYY, NZZ  
  USE GPE_DATA, ONLY : DX, DY, DZ, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
  COMPLEX (8) :: CDT
!
  DX2 = DX*DX   ! generating the coefficients for the
  DY2 = DY*DY   ! c-n method (to solve the spatial part)
  DZ2 = DZ*DZ
!     
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  DZZ = 1.D0/DZ2
  CDT = CI*DT
!
  CA0 = 1.D0 + CDT*DXX
  CA0R = 1.D0 - CDT*DXX
  CB0 = 1.D0 + CDT*DYY
  CB0R = 1.D0 - CDT*DYY
  CC0 = 1.D0 + CDT*DZZ
  CC0R = 1.D0 - CDT*DZZ
!
  CT0X = -CDT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -CDT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
!
  CT0Z = -CDT*DZZ/2.D0
  CALC(NZZ) = 0.D0
  CGAC(NZZ) = -1.D0/CC0
  DO K = NZZ, 1, -1
     CALC(K-1) = CT0Z*CGAC(K)
     CGAC(K-1) = -1.D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU() ! Exact solution
!  Solves the partial differential equation with the potential and the
!  nonlinear term.      
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : V, G, CI,CP,DT
  IMPLICIT NONE 
! 
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) ::   P2, TMP
  INTEGER :: I, J, K
!
  !$OMP PARALLEL DO PRIVATE(I, J, K)
   DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
   !   P(I,J,K) = ABS(CP(I,J,K))
      P2(I,J,K) =             ABS(CP(I,J,K))**2                 !P(I,J,K) *  P(I,J,K) 
      TMP(I,J,K) = DT*(V(I,J,K) + G*P2(I,J,K))
      CP(I,J,K) = CP(I,J,K)*EXP(-CI*TMP(I,J,K))
   END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method 
  USE COMM_DATA
 !  USE GPE_DATA, ONLY : CP
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA , CBE
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
   COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: TMP
!
!  COMPLEX (8) :: CXX
  INTEGER :: I, J, K
!
  !$OMP PARALLEL DO PRIVATE(I,J, K, TMP, CBE)
  DO J = 0, NY; DO K = 0, NZ
    CBE(NXX) = CP(NXX,J,K)
    DO I = NXX, 1, -1
     TMP(I,J,K) = -CT0X*CP(I+1,J,K)+CA0R*CP(I,J,K)-CT0X*CP(I-1,J,K)
      CBE(I-1) = CGAA(I)*(CT0X*CBE(I)-TMP(I,J,K))
    END DO
!-----------------------------
! Boundary condition periodic:
!    DO I = 0, NXX
!      CP(I+1,J,K) = CALA(I)*CP(I,J,K) + CBE(I,J,K)
!    END DO
!    CP(0,J,K) = CP(NX,J,K)
!    CP(1,J,K) = CP(NXX,J,K)
!-----------------------------
! Boundary condition reflecting:
    CP(0,J,K) = 0.0D0
    DO I = 0, NXX
      CP(I+1,J,K) = CALA(I)*CP(I,J,K) + CBE(I)
    END DO
    CP(NX,J,K) = 0.0D0
  END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
! USE GPE_DATA, ONLY : CP
  USE CN_DATA, ONLY : CB0R, CT0Y, CALB, CGAB, CBE
  USE OMP_LIB
  IMPLICIT NONE 
 COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
 COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: TMP

!  COMPLEX (8) :: CYY
  INTEGER :: I, J, K
!
  !$OMP PARALLEL DO PRIVATE(I, J,K, TMP, CBE) 
  DO K = 0, NZ; DO I = 0, NX 
    CBE(NYY) = CP(I,NYY,K)
    DO J = NYY, 1, -1
       TMP(I,J,K) = -CT0Y*CP(I,J+1,K)+CB0R*CP(I,J,K)-CT0Y*CP(I,J-1,K)
        CBE(J-1) = CGAB(J)*(CT0Y*CBE(J)-TMP(I,J,K))
    END DO
!-----------------------------
! Boundary condition periodic:
!    DO J = 0, NYY
!      CP(I,J+1,K) = CALB(J)*CP(I,J,K) + CBE(I,J,K)
!    END DO
!    CP(I,0,K) = CP(I,NY,K)
!    CP(I,1,K) = CP(I,NYY,K)
!-----------------------------
! Boundary condition reflecting:
    CP(I,0,K) = 0.0D0
    DO J = 0, NYY
      CP(I,J+1,K) = CALB(J)*CP(I,J,K) + CBE(J)
    END DO
    CP(I,NY,K) = 0.0D0
  END DO; END DO
  !$OMP END PARALLEL DO
!
END SUBROUTINE LUY

SUBROUTINE LUZ(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
! USE GPE_DATA, ONLY : CP
  USE CN_DATA, ONLY :   CC0R, CT0Z, CALC, CGAC, CBE
  USE OMP_LIB
  IMPLICIT NONE 
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: TMP
 ! COMPLEX (8) :: CZZ
  INTEGER :: I, J, K


  !$OMP PARALLEL DO PRIVATE(I, J,K, TMP, CBE)
  DO J = 0, NY; DO I = 0, NX 
    CBE(NZZ) = CP(I,J,NZZ)
    DO K = NZZ, 1, -1
       TMP(I,J,K) = -CT0Z*CP(I,J,K+1)+CC0R*CP(I,J,K)-CT0Z*CP(I,J,K-1)
       CBE(K-1) = CGAC(K)*(CT0Z*CBE(K)-TMP(I,J,K))
    END DO
!-----------------------------
! Boundary condition periodic:
!    DO K = 0, NZZ
!      CP(I,J,K+1) = CALC(K)*CP(I,J,K) + CBE(K)
!    END DO
!    CP(I,J,0) = CP(I,J,NZ)
!    CP(I,J,1) = CP(I,J,NZZ)
!-----------------------------
! Boundary condition reflecting:
    CP(I,J,0) = 0.0D0
    DO K = 0, NZZ
      CP(I,J,K+1) = CALC(K)*CP(I,J,K) + CBE(K)
    END DO
    CP(I,J,NZ) = 0.0D0
  END DO; END DO
  !$OMP END PARALLEL DO
!
END SUBROUTINE LUZ

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2
!
  P2 = ABS(CP)**2
  ZNORM = SQRT(INTEGRATE(P2, DX, DY, DZ))
!  CP = CP/ZNORM  
END SUBROUTINE NORM

SUBROUTINE RAD(CP2, R)
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ, X2, Y2, Z2, R2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP2
  REAL (8), DIMENSION(:), INTENT(OUT) :: R
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
!
  TMP3D = R2*CP2
   R(1) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(J=0:NY, K=0:NZ) TMP3D(:,J,K) = X2*CP2(:,J,K)
   R(2) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, K=0:NZ) TMP3D(I,:,K) = Y2*CP2(I,:,K)
   R(3) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, J=0:NY) TMP3D(I,J,:) = Z2*CP2(I,J,:)
   R(4) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
END SUBROUTINE RAD

 SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
   USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
   USE GPE_DATA, ONLY : DX, DY, DZ,   V, G 
   IMPLICIT NONE
   COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
   REAL (8), INTENT(OUT) :: MU, EN
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
   INTEGER :: I, J, K
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: DP, DPX, DPY, DPZ
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P, P2, GP2,  DP2, TMP3D,EMP3D
!
   P = ABS(CP)
 !  DO I = 0, NX; DO J = 0,NY
 !     DPZ(I,J,0:NZ) = DIFF(P(I,J,0:NZ), DZ)
 !  END DO; END DO
 !  DO I = 0, NX; DO K = 0,NZ
 !     DPY(I,0:NY,K) = DIFF(P(I,0:NY,K), DY)
!   END DO; END DO
!   DO J = 0, NY; DO K = 0,NZ
!      DPX(0:NX,J,K) = DIFF(P(0:NX,J,K), DX)
!   END DO; END DO

 !$OMP PARALLEL
   !$OMP DO PRIVATE(I,J)
   DO J = 0, NY; DO I = 0, NX
      DPZ(I,J,:) = DIFF(P(I,J,:), DZ)
   END DO; END DO
   !$OMP END DO

   !$OMP DO PRIVATE(I,K)
   DO K = 0, NZ; DO I = 0, NX
      DPY(I,:,K) = DIFF(P(I,:,K), DY)
   END DO; END DO
   !$OMP END DO

   !$OMP DO PRIVATE(J,K)
   DO J = 0, NY; DO K = 0, NZ
      DPX(:,J,K) = DIFF(P(:,J,K), DX)
   END DO; END DO
   !$OMP END DO
   !$OMP END PARALLEL

   !$OMP PARALLEL 
   !$OMP DO PRIVATE(I,J,K)
   DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
     P2(I,J,K) = P(I,J,K) * P(I,J,K)
     GP2(I,J,K) = G * P2(I,J,K)
     DP2(I,J,K) = DPX(I,J,K)*DPX(I,J,K) + DPY(I,J,K)*DPY(I,J,K) + DPZ(I,J,K)*DPZ(I,J,K)
     TMP3D(I,J,K) = (V(I,J,K) + GP2(I,J,K) ) * P2(I,J,K) + DP2(I,J,K)
     EMP3D(I,J,K) = (V(I,J,K) + GP2(I,J,K)/2.0D0) * P2(I,J,K) + DP2(I,J,K)
   END DO; END DO; END DO
   !$OMP END DO
   !$OMP END PARALLEL


!
!   P2 = P*P 
!   GP2 = G*P2
!   DP2 = DPX*DPX + DPY*DPY + DPZ*DPZ
!      
!   TMP3D = (V + GP2)*P2 + DP2
!   EMP3D = (V + GP2/2.D0)*P2 + DP2 
!   
   MU = INTEGRATE(TMP3D, DX, DY, DZ)
   EN = INTEGRATE(EMP3D, DX, DY, DZ)
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
  USE COMM_DATA, ONLY : NX, NY, NZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY, DZ
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
 
   REAL (8), DIMENSION(0:NX) :: TMPX
 REAL (8), DIMENSION(0:NY) :: TMPY
   REAL (8), DIMENSION(0:NZ) :: TMPZ
  INTEGER :: I, J,K
   !$OMP PARALLEL DO PRIVATE(I, J, TMPX, TMPY)
  DO K = 0, NZ
    DO J = 0, NY
      DO I = 0, NX      
        TMPX(I) = U(I,J,K)
      END DO
      TMPY(J) = SIMP(TMPX, DX)
    END DO
    TMPZ(K) = SIMP(TMPY, DY)
  END DO
  !$OMP END PARALLEL DO
  RES = SIMP(TMPZ, DZ)

! 
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_3D(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  DO I = 0, NX
     DO J = 0, NY
        DO K = 0, NZ
           WRITE(FUNIT, 1000) U2(I,J,K)
        END DO
     END DO
  END DO
   1000 FORMAT(E17.5E3)
END SUBROUTINE WRITE_3D
 
SUBROUTINE WRITE_2DXY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ2
  USE GPE_DATA, ONLY : X, Y
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  K = NZ2
  DO I = 0, NX
     DO J = 0, NY
        WRITE(FUNIT, 1000) X(I), Y(J), U2(I,J,K)
     END DO
     WRITE(FUNIT, *)
  END DO 
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE WRITE_2DXY

SUBROUTINE WRITE_2DXZ(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NZ, NY2 
  USE GPE_DATA, ONLY : X, Z
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  J = NY2
  DO I = 0, NX
     DO K = 0, NZ
        WRITE(FUNIT, 1000) X(I), Z(K), U2(I,J,K)
     END DO
     WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE WRITE_2DXZ

SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
  USE COMM_DATA, ONLY : NX, NY  
  USE GPE_DATA, ONLY : X,  DZ, Y
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, FUNIT
!
  FORALL (I = 0:NX, J = 0:NY) DE2DXY(I,J) = SIMP(U2(I,J,0:), DZ)
  DO I = 0, NX
   DO J = 0,NY
     WRITE(FUNIT, 1000) X(I),Y(J), DE2DXY(I,J)
   END DO
    WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE DEN2DXY

SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
  USE COMM_DATA, ONLY : NX, NZ  
  USE GPE_DATA, ONLY : X, DY, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, K, FUNIT
!
  FORALL (I = 0:NX, K = 0:NZ) DE2DXZ(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX
   DO K = 0,NZ
     WRITE(FUNIT, 1000) X(I),Z(K), DE2DXZ(I,K)
   END DO
    WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2,E17.5E3)
END SUBROUTINE DEN2DXZ

SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
  USE COMM_DATA, ONLY : NY, NZ  
  USE GPE_DATA, ONLY : Y, DX, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DYZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) DE2DYZ(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY
    DO K = 0,NZ
      WRITE(FUNIT, 1000) Y(J),Z(K), DE2DYZ(J,K)
    END DO
     WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE DEN2DYZ

SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX, NZ
  USE GPE_DATA, ONLY : X, DY, DZ 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NZ) :: TMP2D
  INTEGER :: I, K, FUNIT
!
  FORALL (I = 0:NX, K = 0:NZ) TMP2D(I,K) = SIMP(U2(I,0:,K), DY)
      DO I = 0, NX 
	 DE1DX(I) = SIMP(TMP2D(I,0:), DZ)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DEN1DX
 
SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Y, DX, DZ  
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO J = 0, NY 
	 DE1DY(J) = SIMP(TMP2D(J,0:), DZ)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DEN1DY

SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Z, DX, DY   
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO K = 0, NZ 
	 DE1DZ(K) = SIMP(TMP2D(0:,K), DY)
         WRITE(FUNIT, 1001) Z(K), DE1DZ(K)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DEN1DZ

!# File name : real3d-th.f90


==> BEC-GP-OMP-FOR/src/realaxi-th.f90 <==
!#  File name : realaxi-th.f90	!# Last modified : 10 Feb 2016
!#  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!#  axially-symmetric trap by real time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 130, NXX = NX-1 ! No. of X steps
  INTEGER, PARAMETER :: NY = 130, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity. 
  INTEGER, PARAMETER :: NSTP = 100000, NPAS = 1000, NRUN = 20000
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0  ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores   
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! Unit of length (l = 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)		 ! Complex i
!  
  REAL (8), PARAMETER :: DX = 0.1D0, DY = 0.1D0, DT = 0.001D0	! DX, DY : Space step and DT : Time step
  INTEGER, PARAMETER :: NATOMS = 400			 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 70.71602D0*Bohr_a0	 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ANU = 1.0D0, LAMBDA = 4.0D0	 ! ANU, LAMBDA : Parameteres of Trap  
!   
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS		 ! G0 : 3-dimensional nonlinearity  
  REAL (8), PARAMETER :: GPAR = 0.5D0			 ! Change for dynamics
! 
! OPTION and XOP decides which equation to be solved. 
! OPTION = 1 Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
! OPTION = 2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t 
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8) :: G, XOP, TPI
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential, and 
! CP(0:N) : Wave function (COMPLEX)
 REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2
  REAL (8), DIMENSION(:, :), ALLOCATABLE :: V ,R2,P,P2
  COMPLEX (8), DIMENSION(:, :), ALLOCATABLE :: CP
!
 ! REAL (8), DIMENSION(0:NX, 0:NY) :: V
 ! REAL (8), DIMENSION(0:NX) :: X, X2
 ! REAL (8), DIMENSION(0:NY) :: Y, Y2
 ! COMPLEX (8), DIMENSION(0:NX, 0:NY) :: CP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CALA, CGAA, CALB, CGAB, CBE
  COMPLEX (8), DIMENSION(0:NX) :: CALX, CGAX, CAIPX
  COMPLEX (8), DIMENSION(1:NX) :: CPX
  COMPLEX (8), DIMENSION(0:NY) :: CALY, CGAY
  COMPLEX (8) :: CAIPMX, CAIPMY
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_AXI
  USE OMP_LIB
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES
  END INTERFACE
 
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE CALCNU()
      IMPLICIT NONE 
    END SUBROUTINE CALCNU
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUX()
      IMPLICIT NONE 
    END SUBROUTINE LUX
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUY()
      IMPLICIT NONE 
    END SUBROUTINE LUY
  END INTERFACE
!
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RHORMS, ZRMS)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RHORMS, ZRMS
    END  SUBROUTINE RAD
  END INTERFACE
!

  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: I, J, K,NO_OF_THREADS
  REAL (8) :: GSTP, ZNORM, RHORMS, ZRMS, MU, EN, T, T1, T2,TMP
 REAL (8), DIMENSION(:,:), ALLOCATABLE :: CP2
 
 INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE

!  
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
! 

    IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!

 CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX, 0:NY))

  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT
!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! COEF() defines the coefficients of Crank-Nicholson Scheme.  
  CALL COEF()
!   
  OPEN(7, FILE = 'realaxi-th-out.txt')
  OPEN(4, FILE = 'realaxi-th-rms.txt')
 Write(7,*)  'Number of Threads =', NO_OF_THREADS
!     
  WRITE(7,900) OPTION 
  WRITE(4,900) OPTION
  WRITE(7,*) 
  WRITE(4,*)
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G0  
  WRITE(7,904) ANU, LAMBDA
  WRITE(7,*)
  WRITE(7,905) NX, NY
  WRITE(7,906) DX, DY 
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*) 
  WRITE(7, 1014) GPAR 
  WRITE(7,*)
  WRITE(7, 1001)
  WRITE(7, 1002)
  WRITE(7, 1001)  
  WRITE(4, 1001)
  WRITE(4, 1012)
  WRITE(4, 1001)  
  900 FORMAT(' Real time propagation axially-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F11.6,'*a0 ')
  903 FORMAT('  Nonlinearity G_3D =',F11.6 )
  904 FORMAT('  Parameters of trap: ANU =',F7.2, ', LAMBDA =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  1014 FORMAT(' * Change for dynamics: GPAR = ',F11.3, ' *')
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<r>', 4X, '|Psi(0)|^2')
  1012 FORMAT ('Values of rms size:', 8X, '<r>', 13X, '<rho>', 13X, '<z>')
!   
!   OPEN(1, FILE = 'realaxi-th-den-init.txt')
!  	DO I = 0, NX, 10 ! Writes initial density
!     	 DO J = 0, NY, 10
!        	WRITE (1,999) X(I), Y(J), ABS(CP(I,J))**2
!     	 END DO
!     	 WRITE (1,*)
!	END DO
!   CLOSE(1)
! 
!   CP2 = ABS(CP) * ABS(CP)
! 
!   OPEN(11, FILE = 'realaxi-th-den-init1d_rho.txt')
!     DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(11, 99) X(I), TMP
!     END DO
!   CLOSE(11)
! 
!   OPEN(12, FILE = 'realaxi-th-den-init1d_z.txt') 
!     DO I = 0, NY 
! 	 TMP = 2.D0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(12, 99) Y(I), TMP
!     END DO
!   CLOSE(12)
! 
  IF (NSTP /= 0) THEN  
    GSTP = XOP*G0/NSTP
    G = 0.D0
    CALL NORM(CP, ZNORM)	! NORM() calculates and restore normalization
    CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
    CALL RAD(CP, RHORMS, ZRMS)	! RAD() calculates the r.m.s radius RMS
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1013) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS
! 
    DO K = 1, NSTP		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU()	! CALCNU() performs time propagation with non-derivative parts.
      CALL LUX()		! LU() performs the time iteration with space derivative alone.
      CALL LUY()
    END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS)
    WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1017) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS    
    1004 FORMAT('After NSTP iter.:', F8.4, 2F12.4, 2F11.3)
    1017 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5)
!     
!   OPEN(2, FILE = 'realaxi-th-den-nstp.txt')
!       DO I = 0, NX, 10 ! Writes intermediate density
!     	 DO J = 0, NY, 10
!         WRITE (2,999) X(I), Y(J), ABS(CP(I,J))**2
!     	 END DO
!     	 WRITE (2,*)
!  	END DO
!   CLOSE(2)
! 
!   CP2 = ABS(CP) * ABS(CP)
! 
!   OPEN(21, FILE = 'realaxi-th-den-nstp1d_rho.txt')
!     DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(21, 99) X(I), TMP
!     END DO
!   CLOSE(21)
! 
!   OPEN(22, FILE = 'realaxi-th-den-nstp1d_z.txt') 
!     DO I = 0, NY 
! 	 TMP = 2.D0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(22, 99) Y(I), TMP
!     END DO
!   CLOSE(22)
! 
  ELSE
    G = XOP*G0
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS)    
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1013) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS    
  END IF
! 
  T = 0.D0  
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'realaxi-th-dyna.txt')
!   
  DO K = 1, NPAS ! NPAS Iterations transient
     T = T + DT
     CALL CALCNU()
     CALL LUX()
     CALL LUY()
     IF (MOD(K,100).EQ.0) THEN          
        CALL RAD(CP, RHORMS, ZRMS)
        WRITE(8,1999) T*XOP, RHORMS, ZRMS
     END IF      
  END DO
  IF(NPAS /= 0)THEN   
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1015) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS     
    1005 FORMAT('After NPAS iter.:',F8.4, 2F12.4, 2F11.3)
    1015 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)    
  END IF   
!   
  OPEN(3, FILE = 'realaxi-th-den.txt')
    DO I = 0, NX 
     DO J = 0, NY
        WRITE (3,999) X(I), Y(J), ABS(CP(I,J))**2
     END DO
     WRITE (3,*)
    END DO
  CLOSE(3)

  CP2 = ABS(CP) * ABS(CP)

  OPEN(31, FILE = 'realaxi-th-den1d_rho.txt')
    DO I = 0, NX 
	 TMP = SIMP(CP2(I,:), DY)
         WRITE(31, 99) X(I), TMP
    END DO
  CLOSE(31)

  OPEN(32, FILE = 'realaxi-th-den1d_z.txt') 
    DO I = 0, NY 
	 TMP = 2.D0*PI* SIMP(CP2(:,I)*X(:), DX)
         WRITE(32, 99) Y(I), TMP
    END DO
  CLOSE(32)
! 

!
!  The following line defines a problem which is studied in the time evolution.
  G =GPAR*G          
!   
  DO K = 1, NRUN  ! NRUN iterations to study nonlinear dynamics
     T = T + DT
     CALL CALCNU()
     CALL LUX()
     CALL LUY()
     IF (MOD(K,100).EQ.0) THEN          
        CALL RAD(CP, RHORMS, ZRMS)
        WRITE(8,1999) T*XOP, RHORMS, ZRMS
     END IF       
  END DO
  CLOSE(8)
  IF(NRUN /= 0)THEN 
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1016) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS     
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.4, 2F11.3)
    1016 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5) 
!     
!   OPEN(40, FILE = 'realaxi-th-den-nrun.txt')
!       DO I = 0, NX, 10 ! Writes intermediate density
!     	 DO J = 0, NY, 10
!         WRITE (40,999) X(I), Y(J), ABS(CP(I,J))**2
!     	 END DO
!     	 WRITE (40,*)
!  	END DO
!   CLOSE(40)
! 
!   CP2 = ABS(CP) * ABS(CP)
! 
!   OPEN(41, FILE = 'realaxi-th-den-nrun1d_rho.txt')
!     DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(41, 99) X(I), TMP
!     END DO
!   CLOSE(41)
! 
!   OPEN(42, FILE = 'realaxi-th-den-nrun1d_z.txt') 
!     DO I = 0, NY 
! 	 TMP = 2.D0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(42, 99) Y(I), TMP
!     END DO
!   CLOSE(42)
! 
  END IF    

  CALL NORM(CP, ZNORM)

  99 FORMAT(F10.3, E16.8)

 CALL FREE_VARIABLES()
  IF (ALLOCATED(CP2)) DEALLOCATE(CP2)

! 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001) 
  WRITE (4, 1001) 
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
  CLOSE (7)
  CLOSE (4)
  999 FORMAT (2F12.3, F16.8)
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.4, 2F11.3)
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
  1999 FORMAT(F12.6, 2F16.8)
END PROGRAM GROSS_PITAEVSKII_SSCN_AXI

SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, R2, P, P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CBE
 
  IMPLICIT NONE
!
  
 
  ALLOCATE(CBE(0:MAXVAL([NX,NY])-1))
!
  ALLOCATE(X(0:NX), X2(0:NX))   
  ALLOCATE(Y(0:NY), Y2(0:NY))   
  ALLOCATE(V(0:NX, 0:NY))
  ALLOCATE(CP(0:NX, 0:NY))
  ALLOCATE(R2(0:NX, 0:NY))
  ALLOCATE(P(0:NX, 0:NY))
  ALLOCATE(P2(0:NX, 0:NY))
  ALLOCATE(CALA(0:NX))   
  ALLOCATE(CGAA(0:NX))
  ALLOCATE(CALB(0:NY))   
  ALLOCATE(CGAB(0:NY))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
 
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, R2, P, P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CBE
  IMPLICIT NONE
  
  
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(Y)) DEALLOCATE(Y)   
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)   
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(R2)) DEALLOCATE(R2)
  IF (ALLOCATED(P)) DEALLOCATE(P)
  IF (ALLOCATED(P2)) DEALLOCATE(P2)
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
END SUBROUTINE FREE_VARIABLES
!



SUBROUTINE INITIALIZE()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NY2,NSTP
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: PI3, FAC, ANU2, LAMBDA2,T1,T2,TMP
  INTEGER :: I,J
!   
  ANU2 = ANU * ANU
  LAMBDA2 = LAMBDA * LAMBDA
  PI3 = PI**3
  TPI = 2.0D0*PI
  FAC = SQRT(SQRT(LAMBDA*ANU2/(PI3)))
  FORALL (I=0:NX) X(I) = I*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
!   
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real3d-th < imag3d-den.txt"
    DO I = 0, NX; DO J = 0, NY 
       READ(*,*) T1,T2,tmp  !READ OUTPUT IMAGTIME PROGRAM WITH SAME PARAMETERS 
       CP(I,J) = SQRT(tmp) 
    END DO; END DO 
  ELSE


  FORALL(I=0:NX) V(I,:) = XOP * (ANU2*X2(I) + LAMBDA2*Y2)/2.0D0
  FORALL(I=0:NX) TMP2D(I,:) = (ANU*X2(I) + LAMBDA*Y2)/2.0D0
  CP = FAC*EXP(-TMP2D) 

   END IF
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, CI, X
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, DY2
  COMPLEX (8) :: CDT, CAI0, CAIM
! 
  CDT = DT/CI
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  CAIPMX = CDT/(2.0D0*DX2)
  CAI0 = 1.D0 - CDT/DX2
  CALX(1) = 1.0D0
  CGAX(1) = -1.0D0/(CAI0+CAIPMX-CDT/(4.D0*DX*X(1)))
!
  DO J = 1, NXX
     CPX(J) = CDT/(4.0D0*DX*X(J))
     CAIPX(J) = CAIPMX-CPX(J)
     CAIM = CAIPMX+CPX(J)
     CALX(J+1)=CGAX(J)*CAIM
     CGAX(J+1)=-1.0D0/(CAI0+(CAIPMX-CDT/(4.D0*DX*X(J+1)))*CALX(J+1))
  END DO
!
  CAIPMY = CDT/(2.0D0*DY2)
  CAI0 = 1.D0 - CDT/DY2
  CALY(NYY) = 0.0D0
  CGAY(NYY) = -1.0D0/CAI0
!
  DO J = NYY, 1, -1
     CALY(J-1) = CGAY(J)*CAIPMY
     CGAY(J-1) = -1.0D0/(CAI0+CAIPMY*CALY(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU() ! Exact solution
  ! Solves the partial differential equation with the potential and 
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DT, CI, V, G, CP, P, P2
  IMPLICIT NONE
  INTEGER :: I, J 
  REAL (8), DIMENSION(0:NX, 0:NY) :: TMP
!
  !$OMP PARALLEL DO PRIVATE(I, J)
    DO J = 0, NY; DO I = 0, NX 
      P(I,J) = ABS(CP(I,J))
      P2(I,J) = P(I,J) * P(I,J)
      TMP(I,J) = DT * ( V(I,J) + G * P2(I,J) )
      CP(I,J) = CP(I,J) * EXP(-CI*TMP(I,J))
    END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LUX()
! Solves the partial differential equation only with the X-space
! derivative term using the Crank-Nicholson method
 USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE GPE_DATA, ONLY : CP
  USE CN_DATA, ONLY : CALX, CGAX, CAIPX, CAIPMX, CPX
  IMPLICIT NONE 
  INTEGER :: I, J
  COMPLEX (8), DIMENSION (0:NX) :: CBE
  COMPLEX (8) :: CXX
! 
  !$OMP PARALLEL DO PRIVATE(J, CXX, CBE)
  DO J = 0, NY
     CBE(1) = 0.0D0
     DO I = 1, NXX
        CXX = CP(I,J)-CAIPMX*(CP(I+1,J)-2.0D0*CP(I,J)+CP(I-1,J)) &
                - CPX(I)*(CP(I+1,J)-CP(I-1,J))
        CBE(I+1) = CGAX(I)*(CAIPX(I)*CBE(I)-CXX)
     END DO
     CP(NX,J) = 0.0D0
     DO I = NX, 1, -1
        CP(I-1,J) = CALX(I)*CP(I,J) + CBE(I)
     END DO
  END DO
 !$OMP END PARALLEL DO
END SUBROUTINE LUX
 
 

SUBROUTINE LUY()
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
 USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE GPE_DATA, ONLY : CP
  USE CN_DATA, ONLY : CALY, CGAY, CAIPMY
  IMPLICIT NONE 
  INTEGER :: I, J
  COMPLEX (8), DIMENSION (0:NY) :: CBE
  COMPLEX (8) :: CYY
! 
  !$OMP PARALLEL DO PRIVATE(J, CYY, CBE)
  DO I = 0, NX
     CBE(NYY) = CP(I, NY)
     DO J = NYY, 1, -1
        CYY = CP(I,J)-CAIPMY*(CP(I,J+1)-2.0D0*CP(I,J)+CP(I,J-1))
        CBE(J-1) = CGAY(J)*(CAIPMY*CBE(J)-CYY)
     END DO
     DO J = 0, NY-1
        CP(I,J+1) = CALY(J)*CP(I,J)+CBE(J)
     END DO
  END DO
 !$OMP END PARALLEL DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to
!  unity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, X, TPI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
!   
  P = ABS(CP)
  TMP2D = P*P
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  ZNORM = SQRT(TPI*SIMP(TMP1D, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RHORMS, ZRMS)
 ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, X, X2, Y2, TPI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RHORMS, ZRMS
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, TMP2D, TMPY1, TMPY2
  REAL (8), DIMENSION(0:NX) :: TMP1D
!   
  P = ABS(CP)
  TMP2D = P*P
  FORALL (I = 0:NX) TMPY1(I,:) = X2(I)*TMP2D(I,:)
  FORALL (I = 0:NY) TMPY2(:,I) = Y2(I)*TMP2D(:,I)
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY1(I,:), DY)
  RHORMS = SQRT(TPI*SIMP(TMP1D, DX))
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY2(I,:), DY)
  ZRMS = SQRT(TPI*SIMP(TMP1D, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, X, V, G, TPI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: DPX, DPY, P, P2, GP2, DP2, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
!   
  P = ABS(CP)
!   FORALL (I=0:NY) DPX(:,I) = DIFF(P(:,I), DX)
!   FORALL (I=0:NX) DPY(I,:) = DIFF(P(I,:), DY)
  DO I = 0, NX  
    DPY(I,0:NY) = DIFF(P(I,0:NY), DY)
  END DO 
  DO I = 0,NY
    DPX(0:NX,I) = DIFF(P(0:NX,I), DX)
  END DO
! 
  P2 = P*P
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY
  TMP2D = (V + GP2)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  MU = TPI*SIMP(TMP1D, DX)
  TMP2D = (V + GP2/2.0D0)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  EN = TPI*SIMP(TMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!   
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!   
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF

!# File name : realaxi-th.f90


==> BEC-GP-OMP-FOR/src/realcir-th.f90 <==
!#  File name : realcir-th.f90	!# Last modified : 26 April 2017
!#  Fortran program for Gross-Pitaevskii equation in two space dimensions 
!#  with a circularly-symmetric trap by real time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 2000, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
! NUMBER_OF_THREADS : Number of processing units to run program.
  INTEGER, PARAMETER :: NSTP = 1000000, NPAS = 100, NRUN = 40000
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0  ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI, SQR_2PI
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)
  REAL (8), PARAMETER :: AHO = 1.D-6
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO
  REAL (8), PARAMETER :: DX = 0.01D0, DT = 0.0001D0
  INTEGER, PARAMETER  :: NATOMS = 400
  REAL (8), PARAMETER :: AS = 118.2516754D0*Bohr_a0
  REAL (8), PARAMETER :: D_Z = 1.D0 
  REAL (8), PARAMETER :: G_CIR = 4.D0*PI*AS*NATOMS/(SQR_2PI*D_Z)
  REAL (8), PARAMETER :: G_3D = G_CIR*SQR_2PI*D_Z
  REAL (8), PARAMETER :: GPAR = 0.5D0
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, X3, V
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CP
  REAL (8) :: XOP, G
  INTEGER :: NO_OF_THREADS 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CTT, CAL, CGA, CBE
  COMPLEX (8), DIMENSION(0:N) :: CAIMX
  COMPLEX (8) :: CAIPMX
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_1D
  USE COMM_DATA
  USE GPE_DATA
!  USE UTIL, ONLY : NORM, RAD
  USE OMP_LIB
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ Interface Blocks -----------------------
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
 INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE 
!------------------------
  INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE

  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, RMS, EN, T, T1, T2
  REAL (8), DIMENSION(:), ALLOCATABLE :: CP2
  REAL (8) :: GSTP  
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
    IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!


  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!

!
  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:N))
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!
  OPEN(7, FILE = 'realcir-th-out.txt')
  Write(7,*)  'Number of Threads =', NO_OF_THREADS
  WRITE(7,900) OPTION 
  WRITE(7,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,910) G_3D
  WRITE(7,903) G_CIR
  WRITE(7,909) D_Z
  WRITE(7,*)
  WRITE(7,905) N
  WRITE(7,906) DX
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  WRITE(7, 1012) GPAR 
  WRITE(7,*)
!
  900 FORMAT(' Real time propagation circularly-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I9,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F16.7)
  903 FORMAT('  Nonlinearity G_CIR =',F15.7)
  909 FORMAT('  Axial trap parameter =',F8.3)
  905 FORMAT(' # Space Stp: NX = ', I8)
  906 FORMAT('  Space Step: DX = ', F12.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
 1012 FORMAT(' * Change for dynamics: GPAR = ',F11.3, ' *')
!
  CP2=ABS(CP)*ABS(CP)
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)  
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<r>', 6X, '|Psi(0)|^2')   
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.4, 2F11.4)
!
!   OPEN(1, FILE = 'realcir-th-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
! NORM() calculates and restore normalization.
! CHEM() calculates the chemical potential MU and energy EN.
! RAD() calculates the r.m.s radius RMS.
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_CIR / DFLOAT(NSTP)    
    G = 0.D0
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    CP2=ABS(CP)*ABS(CP)
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)
      CALL LU(CP)
    END DO
    CALL NORM(CP,  ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    CP2=ABS(CP)*ABS(CP)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.4, 2F11.4)
!
!    OPEN(2, FILE = 'realcir-th-den-nstp.txt')
!     CALL WRITE_DENSITY(2, CP2)
!    CLOSE(2)
!
  ELSE
    G = XOP * G_CIR
    CALL NORM(CP,  ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    CP2=ABS(CP)*ABS(CP)
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
  END IF
!
  T = 0.D0  
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'realcir-th-dyna.txt')
  911 FORMAT(F12.6, F16.8)
! 
  DO K = 1, NPAS ! NPAS iterations transient
    T = T + DT
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    IF (MOD(K,100).EQ.0) THEN          
        CALL RAD(CP,  RMS)                 
        WRITE(8,911) T*XOP, RMS     
    END IF 
  END DO
  IF(NPAS /= 0)THEN
    CALL NORM(CP,  ZNORM)    
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    CP2=ABS(CP)*ABS(CP)
    WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1008 FORMAT('After NPAS iter.:',F8.4, 2F12.4, 2F11.4)
!
     OPEN(3, FILE = 'realcir-th-den.txt')
      CALL WRITE_DENSITY(3, CP2)
    CLOSE(3)
!
  END IF
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G    
!   
  DO K = 1, NRUN ! NRUN iterations to check convergence
    T = T + DT
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    IF (MOD(K,100).EQ.0) THEN          
        CALL RAD(CP,  RMS)                 
        WRITE(8,911) T*XOP, RMS     
    END IF
  END DO
  CLOSE(8)
  IF(NRUN /= 0)THEN    
    CALL NORM(CP,  ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    CP2=ABS(CP)*ABS(CP) 
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.4, 2F11.4)
!
!     OPEN(4, FILE = 'realcir-th-nrun-den.txt')
!      CALL WRITE_DENSITY(4, CP2)
!    CLOSE(4)
! 
  END IF
 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time:', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time:', INT(T2-T1), ' seconds' 
  CLOSE (7)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

!
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : X, X2, X3, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CTT, CBE
 
  IMPLICIT NONE
!
  
  ALLOCATE(CBE(0:N-1))
!
  ALLOCATE(X(0:N))   
  ALLOCATE(X2(0:N))  
  ALLOCATE(X3(0:N))   
  ALLOCATE(V(0:N))
  ALLOCATE(CP(0:NX))
  ALLOCATE(CAL(0:NX))   
  ALLOCATE(CGA(0:NX))
  ALLOCATE(CTT(0:NX))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, X2, X3, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CTT, CBE
  
  IMPLICIT NONE
  
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
!
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(X3)) DEALLOCATE(X3)  
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(CAL)) DEALLOCATE(CAL)
  IF (ALLOCATED(CGA)) DEALLOCATE(CGA)
  IF (ALLOCATED(CTT)) DEALLOCATE(CTT)
!
END SUBROUTINE FREE_VARIABLES


SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables
! Calculates the initial wave function CP
  USE COMM_DATA, ONLY : N, PI, NSTP
  USE GPE_DATA, ONLY : DX, X, X2, X3, CP 
  IMPLICIT NONE
  REAL (8) :: PI4, TX, TMP
  INTEGER :: J 
!
  PI4 = SQRT(PI)
  !$OMP PARALLEL DO PRIVATE(J)
  DO J = 0, N
    X(J) = J * DX
    X2(J) = X(J) * X(J)
    X3(J) = X(J) * X2(J)

    IF (NSTP == 0) THEN!READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
!      WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real1d < imagcir-th-den.txt"
          READ (*,*)TX, TMP
          CP(J) = SQRT(TMP)
    ELSE 
      CP(J) = EXP(-X2(J) / 2.D0) / PI4
    END IF 
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : XOP, X2, V
  IMPLICIT NONE
  INTEGER :: I

  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 0, NX
    V(I) = XOP * X2(I) / 2.0D0
  END DO
  !$OMP END PARALLEL DO
!
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF() 
! Calculates the coefficients needed in subroutine lu.
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : CI, DX, DT, X  
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2
  COMPLEX (8) :: CDT, CAIM, CAI0
!
  CDT = DT/CI
  DX2 = DX*DX
  CAIPMX = CDT/(2.D0*DX2)
  CAI0 = 1.D0 - CDT/DX2
  CAL(1) = 1.D0
  CGA(1) = -1.D0/(CAI0+CAIPMX-CDT/(4.D0*DX*X(1)))
  DO J = 1, NX
     CTT(J) = CDT/(4.D0*DX*X(J))
     CAIMX(J) = CAIPMX - CTT(J)
     CAIM = CAIPMX + CTT(J)
     CAL(J+1) = CGA(J)*CAIM
     CGA(J+1) = -1.D0/(CAI0+(CAIPMX-CDT/(4.D0*DX*X(J+1)))*CAL(J+1))  
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : CI, V, G
  IMPLICIT NONE
!-------------------------------------------------
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8) :: P2, TMP
  INTEGER :: I
!
  !$OMP PARALLEL DO PRIVATE(I, P2, TMP)
  DO I = 0, N
    P2 = ABS(CP(I)) * ABS(CP(I))
    TMP = DT * (V(I) + G * P2) 
    CP(I) = CP(I) * EXP(-CI*TMP)
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  COMPLEX (8) :: CXX
  INTEGER :: I
!
  CBE(1) = 0.D0
  DO I = 1, NX
     CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPMX-CTT(I)*(CP(I+1)-CP(I-1))
     CBE(I+1) = CGA(I)*(CAIMX(I)*CBE(I)-CXX)
  END DO
  CP(N) = 0.0D0
  DO I = N, 1, -1
     CP(I-1) = CAL(I)*CP(I) + CBE(I)
  END DO      
END SUBROUTINE LU

SUBROUTINE CHEM(CP, MU, EN)
! Calculates the chemical potential MU and energy EN.  CP is the wave
! function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : X, DX, V, G 
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P, DCP, EMP1D
!
  P = ABS(CP)
  DCP = DIFF(P, DX)
  DP2 = DCP * DCP
  P2 = ABS(CP) * ABS(CP)
  GP2 = G * P2
!   
      TMP1D = (V + GP2 )*P2 + DP2
      EMP1D = (V + GP2/2.D0)*P2 + DP2    
!  
  MU = 2.D0*PI*SIMP(X*TMP1D, DX)
  EN = 2.D0*PI*SIMP(X*EMP1D, DX)
END SUBROUTINE CHEM

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to
! unity.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------   
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: P, P2
!   
  P = ABS(CP)
  P2 = P*P
  ZNORM = SQRT(2.0D0*PI*SIMP(X*P2, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
! Calculates the root mean square radius RMS.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X3
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: P, P2
!   
  P = ABS(CP)
  P2 = P*P
  RMS = SQRT(2.0D0*PI*SIMP(X3*P2, DX))
END SUBROUTINE RAD

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

!# File name : realcir-th.f90


==> BEC-GP-OMP-FOR/src/realsph-th.f90 <==
!#  File name : realsph-th.f90	!# Last modified : 26 April 2017
!#  Fortran program for Gross-Pitaevskii equation in two space dimensions 
!#  spherically-symmetric trap by real time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-OMP-FOR programs are developed by:
!#
!# Luis E. Young-S.
!# (Departamento de Ciencias Basicas, Universidad Santo Tomas, Tunja, Boyaca, Colombia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Vladimir Loncar, Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems,
!# Institute of Physics Belgrade, Serbia)
!#
!#
!# Public use and modification of these codes are allowed provided that the following
!# papers are cited:
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [4] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [5] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [6] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [7] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [8] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler (newer versions)
! ifort -O3 -qopenmp -w -mcmodel medium -shared-intel -V
!#  (note that some older versions require -openmp instead of -qopenmp)
!!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w  

MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 2000, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
! NUMBER_OF_THREADS : Number of processing units to run program.
  INTEGER, PARAMETER :: NSTP = 1000000, NPAS = 100, NRUN = 40000
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0  ! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)
  REAL (8), PARAMETER :: AHO = 1.D-6
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO
  REAL (8), PARAMETER :: DX = 0.01D0, DT = 0.0001D0
  INTEGER, PARAMETER  :: NATOMS = 2000
  REAL (8), PARAMETER :: AS = 94.351186D0*Bohr_a0
  REAL (8), PARAMETER :: G_3D = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GPAR = 0.5D0
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, V
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CP
  REAL (8) :: XOP, G
  INTEGER :: NO_OF_THREADS 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N, NX
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CAL, CGA, CBE
  COMPLEX (8) :: CAIPM
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_1D
  USE COMM_DATA
  USE GPE_DATA
! USE UTIL, ONLY : NORMS, RAD
  USE OMP_LIB
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORMS() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ Interface Blocks -----------------------
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
 INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE 
!------------------------
!
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      COMPLEX (8), DIMENSION(0:), INTENT(IN) :: U
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, RMS, EN, T, T1, T2, GSTP 
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)

  9000 CONTINUE

!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!

  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
   
  CALL ALLOCATE_VARIABLES()
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!
  OPEN(7, FILE = 'realsph-th-out.txt')
 Write(7,*)  'Number of Threads =', NO_OF_THREADS
  WRITE(7,900) OPTION 
  WRITE(7,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G_3D
  WRITE(7,*)
  WRITE(7,905) N
  WRITE(7,906) DX
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  WRITE(7, 1012) GPAR 
  WRITE(7,*)
  900 FORMAT(' Real time propagation spherically-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  903 FORMAT('  Nonlinearity G_3D =',F16.7)
  905 FORMAT(' # Space Stp: NX = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
 1012 FORMAT(' * Change for dynamics: GPAR = ',F11.3, ' *')
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)  
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<r>', 6X, '|Psi(0)|^2')   
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.4, 2F11.4)
!
!   OPEN(1, FILE = 'realsph-th-den-init.txt')
!    CALL WRITE_DENSITY(1, CP)
!   CLOSE(1)
!
! NORMS() calculates and restore normalization.
! CHEM() calculates the chemical potential MU and energy EN.
! RADS() calculates the r.m.s radius RMS.

  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_3D / DFLOAT(NSTP)    
    G = 0.D0
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)
      CALL LU(CP)
    END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.4, 2F11.4)
!
!    OPEN(2, FILE = 'realsph-th-den-nstp.txt')
!     CALL WRITE_DENSITY(2, CP)
!    CLOSE(2)
!
  ELSE
    G = XOP * G_3D
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2
  END IF
!
  T = 0.D0  
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'realsph-th-dyna.txt')
  911 FORMAT(F12.6, F16.8)
!
  DO K = 1, NPAS ! NPAS iterations transient
    T = T + DT
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    IF (MOD(K,100).EQ.0) THEN          
        CALL RAD(CP,  RMS)                
        WRITE(8,911) T*XOP, RMS     
    END IF 
  END DO
  IF(NPAS /= 0)THEN  
    CALL NORM(CP, ZNORM)  
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2
    1008 FORMAT('After NPAS iter.:',F8.4, 2F12.4, 2F11.4)
!
     OPEN(3, FILE = 'realsph-th-den.txt')
     CALL WRITE_DENSITY(3, CP)
    CLOSE(3)
!
  END IF
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G    
!
  DO K = 1, NRUN ! NRUN iterations to check convergence
    T = T + DT
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    IF (MOD(K,100).EQ.0) THEN          
        CALL RAD(CP,  RMS)                
        WRITE(8,911) T*XOP,RMS     
    END IF
  END DO
  CLOSE(8)
  IF(NRUN /= 0)THEN    
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP,  RMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.4, 2F11.4)
!
!    OPEN(4, FILE = 'realsph-th-den-nrun.txt')
!      CALL WRITE_DENSITY(4, CP)
!    CLOSE(4)
!  
  END IF

  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time:', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time:', INT(T2-T1), ' seconds' 
  CLOSE (7)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

!
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : X, X2, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CBE
!  USE UTIL, ONLY : TMPX
  IMPLICIT NONE
!
!  ALLOCATE(TMPX(0:N))
  ALLOCATE(CBE(0:N-1))
!
  ALLOCATE(X(0:N))   
  ALLOCATE(X2(0:N))    
  ALLOCATE(V(0:N))
  ALLOCATE(CP(0:NX))
  ALLOCATE(CAL(0:NX))   
  ALLOCATE(CGA(0:NX))
!
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, X2, V, CP
  USE CN_DATA, ONLY : CAL, CGA, CBE
!  USE UTIL, ONLY : TMPX
  IMPLICIT NONE
!  IF (ALLOCATED(TMPX)) DEALLOCATE(TMPX)
  IF (ALLOCATED(CBE)) DEALLOCATE(CBE)
!
  IF (ALLOCATED(X)) DEALLOCATE(X)   
  IF (ALLOCATED(X2)) DEALLOCATE(X2)     
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(CAL)) DEALLOCATE(CAL)
  IF (ALLOCATED(CGA)) DEALLOCATE(CGA)
!
END SUBROUTINE FREE_VARIABLES

SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables
! Calculates the initial wave function CP
  USE COMM_DATA, ONLY : N, PI, NSTP
  USE GPE_DATA, ONLY : DX, X, X2, CP 
  IMPLICIT NONE
  REAL (8) :: PI4, TX, TMP
  INTEGER :: J 
!
  PI4 = SQRT(PI*SQRT(PI)) ! (PI)^(3/4)
  !$OMP PARALLEL DO PRIVATE(J)
  DO J = 0, N
    X(J) = J * DX
    X2(J) = X(J) * X(J)
    IF (NSTP == 0) THEN!READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
!      WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real1d < imagcir-th-den.txt"
          READ (*,*)TX, TMP
          CP(J) = SQRT(TMP)
    ELSE
    CP(J) = X(J) * EXP(-X2(J) / 2.D0) / PI4
    END IF 
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : XOP, X2, V
  IMPLICIT NONE
  INTEGER :: I

  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 0, NX
    V(I) = XOP * X2(I) / 2.0D0
  END DO
  !$OMP END PARALLEL DO
!
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF() 
! Calculates the coefficients needed in subroutine lu.
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : DX, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2
  COMPLEX (8) :: CDT, CAI0
!
  CDT = DT/CI
  DX2 = DX*DX
  CAIPM = CDT/(2.D0*DX2)
  CAI0 = 1.D0-CDT/DX2
  CAL(NX) = 0.D0
  CGA(NX) = -1.D0/CAI0
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))     
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : V, G, X2, CI
  IMPLICIT NONE
!-------------------------------------------------
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8) :: P2, TMP1D
  INTEGER :: I
!
  CP(0) = 0.D0
  !$OMP PARALLEL DO PRIVATE(I, P2, TMP1D)
  DO I = 1, N
    P2 = ABS(CP(I)) * ABS(CP(I)) / X2(I)
    TMP1D = DT * (V(I) + G * P2) 
    CP(I) = CP(I) * EXP(-CI*TMP1D)
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  COMPLEX (8) :: CXX
  INTEGER :: I
!   
  CBE(NX) = CP(N)
  DO I = NX, 1, -1
     CXX = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
     CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
  END DO
  CP(0) = 0.D0
  DO I = 0, NX
     CP(I+1) = CAL(I)*CP(I)+CBE(I)
  END DO
END SUBROUTINE LU

SUBROUTINE CHEM(CP, MU, EN)
! Calculates the chemical potential MU and energy EN.  CP is the wave
! function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : X2, DX, V, G 
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(1:SIZE(CP)-1) :: P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P, DCP, TMP1D, EMP1D
!
  P = ABS(CP)
  DCP = DIFF(P, DX)
  DP2 = DCP(1:)*DCP(1:)
  P2 = P(1:)*P(1:)
  GP2 = G * P2
!   
      TMP1D(0) = DP2(1)
      TMP1D(1:) = (V(1:) + GP2/X2(1:))*P2 + DP2
      EMP1D(0) = DP2(1)
      EMP1D(1:) = (V(1:) + GP2/X2(1:)/2.D0)*P2 + DP2    
! 
  MU = 4.D0*PI*SIMP(TMP1D, DX)
  EN = 4.D0*PI*SIMP(EMP1D, DX)
END SUBROUTINE CHEM

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to
! unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, PI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:N) :: P, P2
!   
  P = ABS(CP)
  P2 = P*P
  ZNORM = SQRT(4.0D0*PI*SIMP(P2, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM


SUBROUTINE RAD(CP, RMS)
! Calculates the root mean square radius RMS.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, X2, PI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P, P2
!   
  P = ABS(CP)
  P2 = X2*P*P
  RMS = SQRT(4.0D0*PI*SIMP(P2, DX))
END SUBROUTINE RAD

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  COMPLEX (8), DIMENSION(0:), INTENT(IN) :: U
  INTEGER :: I
!
  DO I = 0, N
    IF (I == 0) THEN
        WRITE(FUNIT, 999) X(I), (ABS(U(1))/X(1))**2
    ELSE
        WRITE(FUNIT, 999) X(I), (ABS(U(I))/X(I))**2
    END IF
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

!# File name : realsph-th.f90

